Black Holes in Asymptotically Safe Gravity

In this chapter we review the state-of-the-art of black holes in asymptotically safe gravity. After a brief recap of the asymptotic safety program, we shall summarize the features of asymptotic-safety-inspired black-hole models that have been constructed in the past by the so-called renormalization group improvement. Specifically, we will discuss static configurations, both in spherically- and axially-symmetric settings, the role played by the cosmological constant, and the impact of the collapse dynamics in determining black-hole configurations realized in Nature. In particular, we will review how quantum gravity could modify the Buchdahl limit and the corresponding conditions to form ultra-compact objects and Planckian black holes. We will then proceed by describing the most recent developments, particularly those aiming at making model building in asymptotic safety more rigorous and free from ambiguities. These include self-consistent and coordinate-independent versions of the renormalization group improvement, and next steps to fill the gap between model building and renormalization group computations in asymptotic safety. Finally, we will focus on a selection of results that have been obtained from first-principle calculations or arguments, within and beyond asymptotic safety. Concretely, we will review the state-of-the-art in determining black-hole entropy in asymptotic safety from a microstate counting, and progress in deriving the quantum-corrected Newtonian potential. We will discuss how in quantum gravity theories linked to a gravitational path integral singularity resolution could be achieved by a dynamical suppression of singular configurations. Finally, we will show that -- independent of the specific ultraviolet completion of gravity -- asymptotic modifications to Schwarzschild black holes are strongly constrained by the principle of least action at large distance scales.

==> Images/Plots_for_review.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    365332,       7507]
NotebookOptionsPosition[    359129,       7395]
NotebookOutlinePosition[    359525,       7411]
CellTagsIndexPosition[    359482,       7408]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["MaTeX Initialization (copy and paste in all your notebooks)", \
"Subsection",
 CellChangeTimes->{{3.876908704375188*^9, 3.876908705441291*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"a9f00f55-3469-43e2-834f-3e2ed44d0b13"],

Cell[BoxData[
 RowBox[{"<<", "MaTeX`"}]], "Input",
 CellChangeTimes->{{3.7683087491039896`*^9, 3.7683087491089773`*^9}, {
   3.7683113305638037`*^9, 3.7683113395288143`*^9}, {3.768312772597124*^9, 
   3.768312773368367*^9}, 3.7683229039251375`*^9, 3.768323057130515*^9},
 CellLabel->
  "In[770]:=",ExpressionUUID->"fca4a8cd-4003-4e5f-ae48-07e3c68f2b0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"MaTeX", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
      RowBox[{"Magnification", "\[Rule]", "1"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8035584645764427`*^9, {3.8035595313236732`*^9, 3.803559539802561*^9}, {
   3.8035596574989552`*^9, 3.803559667336507*^9}, {3.8039085687016225`*^9, 
   3.803908573065692*^9}, {3.8039100322145815`*^9, 3.803910032305587*^9}, {
   3.803911148165929*^9, 3.8039111501880116`*^9}, 3.8039112489999666`*^9, {
   3.803911333073979*^9, 3.8039113333820095`*^9}, 3.803911451839077*^9, {
   3.8769091914951115`*^9, 3.876909213537149*^9}, {3.8769093736803474`*^9, 
   3.8769093737745295`*^9}, {3.8769094311321054`*^9, 3.876909431433766*^9}},
 CellLabel->
  "In[771]:=",ExpressionUUID->"9ff7340b-49e5-4566-a486-7f38ab079417"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellLabel->
  "In[772]:=",ExpressionUUID->"da168036-65f8-4bb4-8d33-e03543842884"]
}, Closed]],

Cell[CellGroupData[{

Cell["Others", "Subsection",
 CellChangeTimes->{{3.8764749760048923`*^9, 3.8764749915959597`*^9}, {
  3.877610859734758*^9, 3.877610860516418*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"bcad899e-cf80-4b29-a372-9445b5af0328"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GG", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"G0", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "G0", " ", 
        SuperscriptBox["k", "2"]}]}], ")"}]}], "/.", 
    RowBox[{"G0", "->", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8776110025193176`*^9, 3.8776110581230497`*^9}, 
   3.877611157553125*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"3b8e71b4-fed6-4337-9a1e-24ea639e711d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CC", "=", 
    RowBox[{"Lighter", "@", 
     RowBox[{"Lighter", "@", 
      RowBox[{"Lighter", "@", 
       RowBox[{"Lighter", "@", "LightGray"}]}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LG", "[", "names_", "]"}], ":=", 
   RowBox[{"LineLegend", "[", 
    RowBox[{
     RowBox[{"MaTeX", "[", 
      RowBox[{"names", ",", 
       RowBox[{"FontSize", "\[Rule]", "8"}], ",", 
       RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
     RowBox[{"LegendMargins", "\[Rule]", "5"}], ",", 
     RowBox[{"LegendFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Framed", "[", 
         RowBox[{"#", ",", 
          RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
          RowBox[{"Background", "\[Rule]", "CC"}]}], "]"}], "&"}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GG", "[", "k", "]"}], ",", 
     RowBox[{
      RowBox[{"GG", "[", "k", "]"}], 
      SuperscriptBox["k", "2"]}], ",", 
     RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.01"}], ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", "Purple", "]"}], ",", 
      RowBox[{"Directive", "[", "Magenta", "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Dashed", ",", "Thick", ",", "Gray"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thin", ",", "Black"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"MaTeX", "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<k\>\"", ",", "\"\<\>\""}], "}"}]}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<LM Roman 12\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "17"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dotted"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"LG", "[", 
     RowBox[{"{", 
      RowBox[{
      "\"\<G_k m_{Pl}^{-2}\>\"", ",", "\"\<g_k\>\"", ",", 
       "\"\<g_{\\\\ast}\>\""}], "}"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<NewtonCoupling.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyVsoQwEAxvGRWjystizkGBsmJdpEEuVYzWSLNEtGabWlZU2z5LJyeeHF
i+XRHtwmG7mrrdZcH5DSWHPJMA+so+XaPCjnOw9fv/r+Qp25WZ/IYrEy6cGj
7GWfn02Rlj/9MXTHQicwVGA6h7Kxj0sYF1fcw5SVQt4erShQkgatZ7kC2LcQ
lkDBc9HgAe1Oy/gQJCY7quazKHJCr2Ok+vProHJLroBF+l1Om4AiNYURLhR2
HfFheY0pA5YS+dWOJ4qsT29VwLtXQgl/RDY1vOmVdMJ9r9gAPdNcI5xVaU2w
YS5sgfJr9wAkfhOc0DDTxmiPrV1B6WNjEPasR41R2kaZ1gzt73EbfIiKh6Gu
m+eCtadLq8yfNLUB+5rKNmElL3n7K0KRF+4ML0y1Og5hij94Czka4gGOvLki
TFfnvECfQUHBdrbkE/pVUv43bbHHmfdDuzgaYPwHoVPvPA==
  "],
 CellLabel->
  "In[324]:=",ExpressionUUID->"eec8c7b9-841a-49ea-9a4f-03dc791fed5b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.5, 0, 0.5]], 
         LineBox[CompressedData["
1:eJwVVnkwFfoftV1LSpZS2etWQlle+3q+JS2S3kPpCZWIUkRXIcVLskQhhOxK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          "]]}, Annotation[#, "Charting`Private`Tag$101489#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         LineBox[CompressedData["
1:eJwV1mc4FfwbB3COmVV4UmSfSmnQjsr3h6SEEJWRnpRRSVEqpaRIijpJeBQy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          "]]}, Annotation[#, "Charting`Private`Tag$101489#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}], 
          Thickness[Large], 
          GrayLevel[0.5]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wpduOAQwe2LPffqT+Vn6nPYy/8NT8wtfy
J+H8des7b+fo3YLz0+0vznxT9BjOz3uq+XjLupdwPpdii/p9iw9wfp/Aaa2F
CZ/h/KTbIfuZz3yD8wuPtiTlq/+C8zcW8ARLeP5FuKc6+5VBOIMDjN80/0/g
lzeMcD7D5QcOe6qY4Xy1krSKEC1WOP/J1+lh3HvZ4Hyvp1m1kwo54Hy/JxO0
5eS44PxXh5MaTqzlhvP1BK/JOsfzwvlc9l8T73zmg/Pd30Z9VwoVgPNvHEph
jNIRhPO3dhyJU/iK4Kexlj44d04Izk8uqt7KM0sYztdP1z7nkygC558X0uEu
tRSF83eva5qtwywG51czagWcuYvgc92p8sjbIg7nP12mOGV+jQScP0VDkmVn
qCScP2FW2vFEBSk4P2pK7Dme5wj+D5elP+fvk4bzHz91qjjULgPnL7I1lD6b
KAvnr20tFUzXlYPz20OTvZm/IvimdxaubD8rD+fP0Jy99qy3Apxff6B3hvdO
BN9XOnTpKRVFON8x73i0YCeCP18mSeXMVwRf5fDyaX7RSgj/6R7SurQPwU/7
zHLxpJYynJ+08ZNCZz+CP+EST++R4wj+vs9qP///R/ABmgvwGg==
          "]]}, Annotation[#, "Charting`Private`Tag$101489#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Thickness[Tiny], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJxFz2lI0wEYBvDZtGLOcFqmqdt/Ji7nkX4IMvJIg8yLTJcw6djUzfJKcWBq
ZabpEG3V8GQMNQ0RZ8YM7FimpnktdGXRjMQ5RFPQ1tKptQryfV94ePh9e14m
P+tsyg4SiRT9N/9adoO/0z+5Ioj0/wY0RFQCcTl42+ZB1W2CuAaW9VYyrAgx
OD1QlLHGqANrNlOlK4w28C7tLGuZ0QNuHJFnf2MMgxWdYm2672ewMHiibilH
B87Ue+qUigUwhVnC+np0BVxlO8puvGQA87Xxr8hjP8HZb0r4WawNcNdVapzj
6V+4pyBt0S+BFLLtYvlW7I8lCzBJMxPyIp8M9sgV5MWzrcBzxppz1i93giP0
V67fz94NjpmTeNHpFPBiP7/obYc12Jc25Rp20QZMCTbypg17wKeWuWtuHFvw
p75kC643DdxdPnCBMKIFVqIZtdoOnJRT0E2ttwcfFnqpo3h7we/svK1FAfvA
zxXFDd5kB3CBBfvM2Bc0ZTo/PFO5H6xvZUrlhY5g6SEnyx6OE1hSLxjiEQfA
XOl5NXUevX6yxSRXOYN1+tC8vjIXcFOgv/M4zxXcUSqiCX3o4DJOUiTZiD4y
3dhWNs4A13o2dIxHEuCbvZW1kT3oaGdOy4g7E3wicyiRJkbLXfjuY0a0e/+j
6phEN/zPp489qUILDJYTw+yDYH7Xd0J8F51eHLcVcQ8tilN+pD5AlxtFVZJq
tCLAtFkjQ5tem6da29GSSWrlwBC6vjkj9c4wujlXHRY+in7qINkYVaOnufap
mg9ols4pbFaH9lPm0x/q0cdKtaaUeXQUS/Z4YRGdk0bQV1fRhcdvmZ4Y0KU2
s+9zjejazuaK9XV0U5Gl8NkGuj02JbRwC610G3QN+o1WGTxMZjP6DwbEFmI=

          "]]}, Annotation[#, "Charting`Private`Tag$101489#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontFamily -> "LM Roman 12", FontSize -> 17}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         GraphicsBox[{
           Thickness[0.5025125628140703]}, {
          ImageSize -> {1.9925280199252802`, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {2., 23.}, PlotRange -> {{0., 1.99}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}, {
        FormBox[
         GraphicsBox[{
           Thickness[0.08936550491510277], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIIaxWZDYzEOMzQDlM1Cohlp20ZoNABIJAsk=
              "], CompressedData["
1:eJx1lW1MU1cYx4t1orxKgVa5tj33lraUFlkvyJjB7GGbL+gHHBglUTRsQoPO
YZbO4VbisqLGsAiaRUANOt1WiWBZVEBUmCGYTF7qS0SnZGXCBzC4KSHEZBtd
zzmXc+PMTnLz5Nfe8zzn+Z//OZf/sCyvWKlQKEKCjyP4zAk+z894Uf8aAT7v
bl1ZH2mAWSYx0wCOkuAwCfCl/+WjtM0GqMrK6SiZ5BkPWbRNgbMyk3iCZ/P/
xLGcp/mbBdi0QH0wLYDgvRq3quQpkuoh2I9CjX1xWpg4sKtK5LSMA3h0cYyb
VLYox28JsOHZvRd1N2Qmda2IMZnnQ/BzVefX6QaO1q3mwTyZOH68lIPhlduy
j8cIoO843Vl8gWPrm2XSd6vMzTivzsBY6xlbs1RvhKnOF5cd6kUwtsM6XbvC
BKubejyKhzFQGZnr/fYHEyThejlx8GZyY+zt7Waox+OKGj4qHFqlbE+CPjya
NFCHf3/bAuW4jyqOzi+20nXadXBp6SdnQ1w2mv8cYkz6LOMZz+7HyTOGK3+v
tkHj9Hh53zAP6WnBEWujOpxCsKhhq6X3uRWul7me1RsRjBZ9N5geLfNbWdfz
jhUlM07A79dYqM69CGpror/IWGeB2L1Hnf3v84xJ/lThVQ4IUv1kxvv+Wr57
IMnKOAXrkyj1lynAtg155tOWFLr+FsR4O96XH7WMyft1CZDK66c+HrQC/rvk
ZjzVRW+hei+OZ3qT/TqmghbjqLthlxkOEl8thPhv1j6dO2WSfKGB7gOeTbc+
FSX/aKCrQpvpqBQhjvSrgd7ud5tLG2TOvXNky8xFmavznYm1fpH61qn+X6Z+
UNH4i0jrH4mBXzlXkdgjUr8dXkh9ck2EiOyotXWNURCB7dEucWk4zecV4WHk
Y3XxnjCq/3mZV+wtOLesUOZ/pj8bPmkXwelxtsz4whmPVYzs9NkiGZP9Dle9
xuagfP1hMo9g//jtjAs0bXcUAzLTfuxU70sx8EA1me3bY4fvH3lG7EoF9X24
Hrxca8qtiZl32vKXFwRCdYyJrqNaxluMBUsGXDJ78fmc4cCtqXij9GYI9UU7
B9xP6lNzkJLxOO5vYh5jkudaKPVFhhZyR3PuLrs3n+7DB3rwYd0jwth9Rdbr
XkB9uRvBA6xnRjQ8IQ2baD5XHNy+v3Ei9aoR2nEfDg18Nben2t6WyJicq3gD
Y1Lvd4ExORdd0rlJ09D9zxIAYT/8oabr6eAZH8L3cp7M0YXr/aJZZnJ/bdXB
Dexn92LWP4kvlzA2DD7JV0SgV3kISb7UgR9Hnqc+r9RL9x0Pj/G9o+TZ94Pq
JcB/vy//ApKqvM4=
              "]]}, {
             Thickness[0.08936550491510277]}, StripOnInput -> False]}, {
          ImageSize -> {11.185972602739724`, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {12., 23.}, PlotRange -> {{0., 11.19}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}}, FrameStyle -> 
     Directive[
       AbsoluteThickness[0.5], 
       GrayLevel[0]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5], 
       Dashing[{0, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{-0.01, 9}, {-0.1, 1.1}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.032722513089005235`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzMOEzQDlM9BIPS3YAK3qArc=
            "], CompressedData["
1:eJxllGlIVFEUx2eyKAN94yxv9nF8JQZZpCOhEXnEVFogUagJLUNTiTaCIbWN
aFFKUqkPbkG2OURmRqTWB1EsI9QgDCKVJigooUUrpIi0uffcOY/swuPxu8u5
5/7PElN4MKc4TKPRaIPfruA3L/jVNwbHdgcYKy76ht+bIcQ/eqYelK62wCwb
0Q78FwgO2Il3lwRHq8rczno7sOmSTAvUeKu3aFdZiPuqe04lFZn/Xc+WiSvd
C2OHXprEvAU+Ve6vTswzQWbbE7/Ga0G/ZCPdx9ebDcRHAz9HPXtVvsDsTOr/
Y+7nYzNxkic4cs2w7NvSiaYNBuJ2fXxkqctI3J27xjv7VOU2tj5jIs75PDLV
0CejnXBh75kMTNbGXzK8zShIa3ohCztz2K+yho2T4t8iwxAfJnjI9lXJQseQ
LjK4H7X0FNcYyZ9mdl+KAfJjvY7n4+LcBz00sfnXRihleg/o0E5/FLyKGJOL
pyXoZbxEIm7g+xcRd23sSL5cocVz16OIQ36H+CyLo88q9oVBF7t/oQs62XpK
OKTXndaXnHdjPLdKeD5BQZ2sBpB2ZAcSyxR8f6+ROJfpe9VCHMf03WPD+H51
E5ezPLjtIubvSHGhzlk2kbdOYsxblXlejTnQr3sq8ziPqMz1XWsn5mHaLPi3
4H12iObxcYr3OmFbuFzlqVXgDovXTif6f0UBJ9t3wAlZLK7dKmP8VZ68dtc9
/FER9zuhrL8zo/GPgu+Yr/IxpsOgg5j7f98Bt6YnyocmFQiw9x1ykH1+b7IN
2DbPpRiRz0LvekXoIZM9zEcjcS2v98XEyYUr1i3onU7lfjqiibHOzcQ8Hyv1
GG8Ig1Rf2vHB8Qjw+X0dM1IkMdfvsJ6Y+6c1of/xOqyDlTLG/VwU9pE6GXU5
o6M6vTnqf5eQLuH8DZV5HxpQmdv7Ysa6KJJEfZmxflol6m957H35OtTtu9qX
jjD9l1sxzieMVBfYf0yYF+1Wqn9u/40V+8aE6AtxNrSzSfjRb6N3cD067cSh
/hziUD+fy6F+/xdCipEJ
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIIaxWZDYzEOMzQDlM1CohhZ6KWEDAMw2Ark=
            "], CompressedData["
1:eJx1lGtIVEEUx1fXzXVL3Yeau2nu3bt3y15oGlRYHZOyojJNciutzNTCqEBB
LQVr1UXMrOhDavTwQ5tgZImSEmqI0MNHPoowYQsX0kp6WURB5szcO0NGA8Pw
m8c5/zNn5nAHjyeky2Uymdt0T53u7tP9tEdXZXiSBdblRBc+HVFB0Qz2P7vl
nUeiBRZ8MY9Xl82GS/aSPYNBjOOH5xWkfhEov8tu8v/1XgAZaiDuHxGg0loe
53ZCBU86198+0iZA05aGlVdalFD0a/WJ3sMCVKGmV0CD4LJd7TFTxuPufzkD
NYsn5fHC0ay+esbnsD8l5b2CNai3QPInrXtRrhD5UMrIRnmemeqV2DHsGA2X
z6b8FvvzgXrtEp/MYzzEuTYPrBj0hQjUbCawGz2Fbj81dONmEu2JPIeH1xv2
R1f3q0GdssO53M5DJornpgaCHWObloWYiZ1GrXhfYvwtOhJ3hkAZ31cFY5yP
ewLc37naOuUQ13sEOOX8MRyRpYOfE+87VqVJ+dHB1keea2pWCFCC9F7SUib6
Gb9BeuM1ELaoTvesWCB6LRpwpd54EXmHsfQeJMZ+DligBemxMyZ6tZTx2KEj
8f4W4GF525lImx99H3/xLTNlv/yLOT2TPNxGeding0+1d4w9h3kxXi3UID+P
TRBb3+WQWTXivEn0r4aY8zZtxk+O2EtTk30LeShG8Q/pyf7FPMnbBz3JWzgP
TjRqDJRxfsMY4/GCAXRYnwnykJ1yA0yh1mciuosNxP9JDkJar7elbzdAOrq3
jRzJX6yBxDWfg3akL4Yx9tegp1yK9Cbq6XmJfdH7ymWc5BVgj+hjjPW5OEiY
GPx8OVovvk8T+c+hjLFuZyBlfH4okMxPceS9ZgcSe4lGSEb/LWoWyccmIzSj
/56voEz+7/85Etn7KocHxwsmqkqMYJtbqDhSKoeR0OD6qUbGZVGbWzMGGH9E
55UcvPR+FZDeLIe67+N53WEcBN0NuOZ+3YPeD9GnIPrbOTJv8Sb+nnP0f2P7
tSaxPvhAbmfzhqpCHsbwujdlqV5KTPwxxvlLU5G850j7vcT3yIvxM16L15WU
pfol8be2z02ZuxSwlAuZPBpgpvFv67+Q/LuTsVSPJZbqPY6/QAUz6/8f7q11
/g==
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lX9QVFUUx3eBIjNhl91l3/4a1CB4+3b3vX2LaIYzRysYJQfaJdwpCkk2
mLSyERsxHH9kOokBFvIrIh0qcpJxbXIQm9bQ8ceUICupRU2i2VgBzojA0IDa
3nt37x2b6c7cPz5z33n3nu/5nnvnvPyG2xetUCiUobk5NKNCc1buoTpfmQu0
FR+U9yRrIcJjgVtHSt/SQsmLv2ZFe10w+9i+gK9aC49kpayPWsb4zsT6wRYn
4xuvChMN9nB8gRa2xpyqcaaG/x+jhdJXQmNCBs9I/63GYjVULfs7Jn2/DOfQ
sKmg7UogrsXD2IUH45M72ld8P1eGF1K85t5KxtkHT7UrFqgp47DbahqP9/08
AW7781Y3Z8sw+HTR4uY3NTDeNbDrjk+Go56F3nvtWqjxlCc3HJeh2luVq8zj
KON8Eo2UG5tCo8IMOWdjF330nAwdCba40lYL2e+kk/LlhNHF5zMYd6PznZBo
PD5PqQT5SI+tRqLXCgk2XJkccM20QFG+O3XfAZHG2+ckja255KB8/mLBsGhi
PD0y9N3jj9qhEOljtsAk4idtJN+gEXxIh8dsMLzjtSr5GzP5fpVA458J7im8
22ZljPLTMT5z7Oj7D/p5kLC+Zmiojd+YsZqHg2j9NxNsmlq4tvchHhRorDTC
Na++MziYBm6UXzf3v4zrt4GDD3e++3z/dBpkIfZyxE8WnnLegKmy2M3YhvQo
4Gk81n8dDxuRfjmGcD48NCC9fzYSHw3zNH/s70Yr5fmZ37rrlQLlytFQgYwC
JCF/3zRRxutPME4dTf6r+YARtqMGeiD8fVyY/7CSfJUGol+tlfhrbSLxwT88
vI3O+6UaNiP9/uShBq1LajC3vsT/0MeDBvVPiep+forx8utLL8zTxIf1skJ5
e7n/bk0c5GK9GPsdr7cpWxh3wrZrZ36yQi6K98STeo9byXlmqqgeuN8yVaDf
++OMsrkCXEV+elZN9M8QYAjpMaUG/e5QQ9cJJL8+LdxD4xMB0pA+S3Ukv7MC
8ceWRLLfRQGasA6JZL+rQrh++rA+ET05sn+Ujfy3iIOv50+eKHnYBl2of3dy
RI9aG4lrMob9b4cS3P8m6Ei5/k5rj532nxadN99B64374zTjOuTHQpHyIRTf
IUIn2i+WMe6vPUbK+Ly9BpLfXpH4UmMg/VEmkvvwUz3EzNiVtOqmA9LRer8G
ptF9ethB9B9Sk3p+7KD35SDqly0O6EE+XqOiHPFDhCN+wP/vddB6Yz2iRcrD
647opnIYr0T3zXsi9QP272ci9QPuv69E6gfsrwsi9UP28U2WBTdE5gfsF4n6
Ab8vaRL1A+7HTIn6Ad+PSyTqh9+L919KL5KIvoc5yni9iwOUrqJaIvf7aQN5
T4ISbJ8dm3Iu3wQm5AfJSeuXOjIrIHUxJn6SKS+q8H4xzy7DbnReFeNIfe/j
IEfu78tOkg+vI/v5ndBdFdiW3qYh+bU4ST/3JZBz1jvJe1LPOKJXhCPv3Rh6
n8adtD7YD8tlyr+E5Jd1LsqR95vko4H/vu//Aq5TXNg=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}}, {{{24.6891, 8.89063}, {24.6891, 
            9.045309999999999}, {24.5391, 9.045309999999999}, {
            24.456299999999995`, 9.045309999999999}, {20.6781, 
            9.045309999999999}, {20.5938, 9.045309999999999}, {
            20.445300000000003`, 9.045309999999999}, {20.445300000000003`, 
            8.89063}, {20.445300000000003`, 8.73438}, {20.5938, 8.73438}, {
            20.6781, 8.73438}, {24.456299999999995`, 8.73438}, {24.5391, 
            8.73438}, {24.6891, 8.73438}, {24.6891, 8.89063}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4qkT+KvMZts48McG3DdiV3Q40rY8/FQSgt8b
XKIyPd7G4QwI3FFwKFjTfTsjwMbBGASEFRxmzAQCSxuHA937mkweyzuUbBX9
fVrPxmGNkA5f+j55BxOQus3WcH6E+PaLDPMQfIl5cZqnG6zgfP+LE2P+OVtD
7JNRdEiJvePGXGHtEM4p1m6cr+jQD3LPf2uHbhvPXWlGSnD71oL09ylB9MXY
OICcNfOlkgPMf3vya97ObFWG819kaX+bHqsC51+4GvZG/7YqxLx31g41nzYE
ZO9Sc5CYeoUzQwnBfw7WZwXn76+VtUi/Yumgqyj/JWebKpwPdvcMFThf5dqj
YIY/yg7fd97q+itqBXWfssN1oU+O59UQfLD7fRB89be8+wwqrRwegQJOQQXO
Z+Hskk/uQ/D/fit9MOeiisMN6ZpEo1QrSLgbqzosf+Gh918RwQfLu1o5PE1c
eM3kvCrEf4usHH69fX3A0lnNwb7p0fEZ3Nao/NUIfo/XKxYTRhuHjPwPrSdD
VOF8WHjC+LDwBqePndYO6WlAsAwaX37WkPTzWBHinqeWEHUz5Rx8TrDbzr5q
6RCjGiFzLkYOHn5f9n3cmh6G4EPUyzps0MtbzJhjA+ejp2cAcKY4Ag==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwB2IQXbim+3bGBwsHkcpJJWdbBBxg/GjVCJlzc4Qc/C5O
jPmXbOGwM9gq4r+7iMPfb6UP5kw0h/MZQCDBFM4/2LY8/JQTgv8iS/vbdF1M
fn9Etz/jBmE4v12BXfVMiLDDH5D5jgj+qcNOazPjEHwuN9VSpioEH2z/AjT+
AVMH9U8qL2dpIvjpaUDwTAjO3wFyz3EhiHm7oPJpQg4rXnjo/f9o4rBBepvu
qTff7Q/UylqkPzFx2Oq1wWJO5Rf7Hq9XLCYPTRwkmmSmGFz+bF+yVfT36TwE
36Hp0fEZ3gh+SuwdN2YLTD7Y/JyPcP6L2sfZ59d8gJjvaOLwHwze2y8DuScQ
wQe7rxDBBzt7molDs3gta6bbB4h5OxB8cPjJmTpIbxSbz5Twwf7ThoDsWe2m
cHmNt7z7DFYi+E8SF14zOW8KNx/Mf4/gg8PrF4IvMfUKZ4aQGQZfBmzfJzgf
5n9w+DOg8R+Y4uSD08NBBP/rzltdf5eaQuKR4QvcPybGIPAF4t86TL5Fkq4d
q8NXOP+J38uEv/O/QuxrgJn3DRLfLaYOOVMTCi0+f7O3rYxYYXrX1OHLvo9b
06exOfQFl6hM5zeH88H2fEbwYfln+a3ljw2duR3Q8xcAsoF8SQ==
             "], {{24.307799999999997`, 4.2359399999999985`}, {
             24.307799999999997`, 4.05781}, {24.229699999999998`, 3.5625}, {
             23.8953, 3.3062500000000004`}, {23.628100000000003`, 
             3.1046899999999997`}, {23.251599999999996`, 
             3.0390599999999997`}, {22.912499999999998`, 
             3.0390599999999997`}, {21.8938, 3.0390599999999997`}, {22.2922, 
             4.62969}, {22.3406, 4.82031}, {22.346899999999998`, 
             4.832810000000001}, {22.596899999999998`, 4.832810000000001}, {
             23.3656, 4.832810000000001}, {23.907799999999998`, 
             4.832810000000001}, {24.307799999999997`, 4.6890600000000004`}, {
             24.307799999999997`, 4.2359399999999985`}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4iNty8NPKVk71Lxo+jVt5197dH6P1ysWE0Vr
B/8nnpdMhf/b+5xgt53NiuCXbBX9ffqdFZy/QS9vMeMbK4fUNBD4B1H/1MpB
ZqPYfKYHf+y3mP84lHLKymHWTCCQ/GZfz3K033C5lYMxGHyy//Ot9MGcQgRf
/S3vPgNLTD4DGHyD83OmJhRafEbwt3ptsJhT+cM+RsHxY7KNlYN5kq4dq8NP
e4l5cZqnHawczoCAzy/7dJAzxawd2hXYVc9cEXZIiL3jxixhDZF/I+wwfQJ/
lZm0tcMD13jHWYIicH5fRLc/o4EIqvxEEYi+P1YOlfd/3DLuFnEA+/eVlYNI
5aSSsy0iDv3BJSrT7a0cFHYt2JfqJ+IADh9VK4edwVYR/91FHMD+F7RyONi9
r8nEGcHvB9m3QRjOB7s3RBiuH8YPF99+kcEOwedxUy1lykLw9bVWCl8osXII
fnv54wxHYYf631YF5zqsHNQ/qbycpYng/weB+0JwPiR8hBzEp17hzGiCxkex
kAOP//opqScsIeFf/Nve/+LEmH+HLR3A4Zr2CxLeBywdvLb6H09u+wnnQ+Lz
B5wPTh8Jn6DxYeUwA5w+3tnbNz06PiMbjb8awS9Y030744KVw2O/lwl/53+E
pzeJJpkpBpc/Q9Inn7XDBultuqfefIen7yu/j12fF4mZ3gH92Fau
            "]]}, {
           Thickness[0.032722513089005235`]}, StripOnInput -> False]}, {
        ImageSize -> {61.124084682440845`, 24.57890909090909}, 
         ImageSize -> {30.562042341220423`, 12.289454545454545`}, 
         BaselinePosition -> Scaled[0.31453993907036093`], 
         ImageSize -> {31., 13.}, PlotRange -> {{0., 30.56}, {0., 12.29}}, 
         AspectRatio -> Automatic}], 
       GraphicsBox[{
         Thickness[0.09433962264150944], 
         StyleBox[{
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwAmIQfQYEfAQc+iO6/Rk/cDmIVE4qOXtE2KFFgV31TIg0
hP9E2EF+14J9qecQ/O3BVhH/2WVw8g9072syOSzjoPFJ5eUsTyifWdbhPwjc
F4LzhUHqVRB8YxCYLOhw3zXecVahjMMDMC3okJ4GBMekIeKGgg5/QebYyzhE
q0bInLMRcFgrpMOXPk/WgceRz2vGSh44fyYISLLC+S9qH2efX/PTHmxviiSc
zwACB0Tg/IcgewIFIfojGR1MwA7jdwCHFw8bnL/Na4PFnJ8ccP6XfR+3pk/j
hvgrRQBqHq8DzDyY+2Q2is1nWsDncBYc/rwQf9QIODSI17JmuvFA1L3kgZsX
A/YnFySclLkd0sCAw4EbbB4HxF0+bA5RIHV/WB2W3Fr+2JCZxSHgiecl08nM
cD7Ynj+McD7YvGQGOL/mRdOvaTv/2oP1CbM4vAG7/5c9RB2Lw1aQfyv/2oOt
V2N1sEjStWM98M8e7L4aNjgfYi87nA+JB06HnKkJhRbFf+zB4fKGE+LuMz/h
fLC6md/gfEj4fYLYt4wDzrcrcaw9LcMG50PCj8lhBlj/H3uwOy2ZHOzB6pgc
YHxY+MH44HS1jN+hcHnJhn/87A7o+QEAmTBZfA==
             "], CompressedData["
1:eJxTTMoPSmViYGAQBWIQbWIMBJ/5HCrv/7hlfFrYgQEEGvgcdgZbRfx/LuRg
W+JYe1qG10G4clLJWRchhxbxWtbMY9wO1SD1qwUdwPqNuR0euMY7zioUdFD/
pPJy1kkOh2jVCJlzNQIOL2sfZ5/XYYPzD3bvazJZzAznQ9QzQuhOQTgfYp4w
nL8D5J7jIg4yG8XmMyUwO6wV0uFLt5NwmAkCkqwOa0D8e5IQeQV2B/ldC/al
rpOG8rkc3rTldhvtlnHgceTzmrGSB87/su/j1vQyATgf7G92QUg4JEjB+WB1
YlIOvRHd/owfBBxEQOGxRNIBPfwAcLWCfA==
             "]}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIIaxWZDYzEOMzQDlM1CohhZ6KWEDAMw2Ark=
            "], CompressedData["
1:eJx1lGtIVEEUx1e3zXVF24fs7r13V+9iGpIfrFWwEDtiIkZUatRSUZSsEhIG
SWitBGlKLNmDPqgESkSLtJEhigqpfagvalKKiEpWBrWklL0ICsyZMzMXjAaG
y+/OzHn8z5nxnKou9et1Ol3U2jy5NqPX5ny6O7ya4oFdNfn1o/MmmFvHXT8j
tWOqB7Z83RxpvxoHbWREVMGHY+3N3mGNP999pI73q6AjA9j+LhWu+4L7o86a
4OLCr1lvUIXePd05dwaM8KQ6sNyWreI+yQBX1JjUsaxkwWNk7E36hyvISIsR
HKlfrJoIa9xC/RkFH031uV4EjBAg/qv4eqzga4wxjyQRL+fQbGhxmz5O8Afq
LwG+D630Vp53wf73xa+yJzfBKhkdMjSTPBLNkOUlQ2H2GPco8KbwRH77SzP0
l+30rYZcUEnyuW+BwvCzkG7GDfRYjxXt25keAzb871UFF9xosFYc0ZjW45LK
7LL1dhV1r7JhXTJ5fWwQzC0erIhWUffbVsEYv8ZvSbwlFoy7RMV40yyQMv2u
TBfQmPcD51Gif4YHBkg8zRpjvFbBNJ4RG8Y5qsLT4NDlrIZE0R+cab0+JQke
oV83PLRmJFQet7F6uli+Vpig9hUoIrr6LKwOMvNvhuTBziF/i4T2ys1Y34gC
jST/KQn3f1Gwj5YkOEb66I8CC0QHiyyY7svUmOp0U2bxKVBL+16GVuJ3hwKJ
dbdqxhtl5t+J330y62sn1q9IxvpPO2CY2CnQmPrrlgQ3kXgPSuI8Z9RdY6pD
jiQY85agdHlypTVfYv0poQ7pGtO+XnAKpuennKhjm4R9ec6J9grsqEPuRrhA
8t5qhz5y3+sMgjHO/zP1802POt2zQ4Oj3nC6SY9xRjkE07rnaUzPP3DATPyc
3d+nh6WmM8Htvx3gemzviO7cIPTB+AzsXZHAT//Hg4342y2J+x0m9l/L7H1I
YPfEBR/perxg/l5yRn8a0/qVm1g/8P2xzK6LxaVxHl03CubvF+cfpO6HDHjP
nrtF/geIPp5kwfw95szfe5p/wATr3/+/vZtyUQ==
            "]]}, {
           Thickness[0.09433962264150944]}, StripOnInput -> False]}, {
        ImageSize -> {21.19095392278954, 23.11330510585305}, 
         ImageSize -> {10.59547696139477, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {11., 12.}, PlotRange -> {{0., 10.6}, {0., 11.56}}, 
         AspectRatio -> Automatic}], 
       GraphicsBox[{
         Thickness[0.09671179883945842], 
         StyleBox[{
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwAmIQfQYEfAQc+iO6/Rk/cDmIVE4qOXtE2KFFgV31TIg0
hP9E2EF+14J9qecQ/O3BVhH/2WVw8g9072syOSzjoPFJ5eUsTyifWdbhPwjc
F4LzhUHqVRB8YxCYLOhw3zXecVahjMMDMC3okJ4GBMekIeKGgg5/QebYyzhE
q0bInLMRcFgrpMOXPk/WgceRz2vGSh44fyYISLLC+S9qH2efX/PTHmxviiSc
zwACB0Tg/IcgewIFIfojGR1MwA7jdwCHFw8bnL/Na4PFnJ8ccP6XfR+3pk/j
hvgrRQBqHq8DzDyY+2Q2is1nWsDncBYc/rwQf9QIODSI17JmuvFA1L3kgZsX
A/YnFySclLkd0sCAw4EbbB4HxF0+bA5RIHV/WB2W3Fr+2JCZxSHgiecl08nM
cD7Ynj+McD7YvGQGOL/mRdOvaTv/2oP1CbM4vAG7/5c9RB2Lw1aQfyv/2oOt
V2N1sEjStWM98M8e7L4aNjgfYi87nA+JB06HnKkJhRbFf+zB4fKGE+LuMz/h
fLC6md/gfEj4fYLYt4wDzrcrcaw9LcMG50PCj8lhBlj/H3uwOy2ZHOzB6pgc
YHxY+MH44HS1jN+hcHnJhn/87A7o+QEAmTBZfA==
             "], CompressedData["
1:eJxTTMoPSmViYGAQBWIQbWIMBJ/5HCrv/7hlfFrYgQEEGvgcdgZbRfx/LuRg
W+JYe1qG10G4clLJWRchhxbxWtbMY9wO1SD1qwUdwPqNuR0euMY7zioUdFD/
pPJy1kkOh2jVCJlzNQIOL2sfZ5/XYYPzD3bvazJZzAznQ9QzQuhOQTgfYp4w
nL8D5J7jIg4yG8XmMyUwO6wV0uFLt5NwmAkCkqwOa0D8e5IQeQV2B/ldC/al
rpOG8rkc3rTldhvtlnHgceTzmrGSB87/su/j1vQyATgf7G92QUg4JEjB+WB1
YlIOvRHd/owfBBxEQOGxRNIBPfwAcLWCfA==
             "]}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWaBsBiifAY3NCJVnxsPGpZda5gyUXlq7AQBR
QgJn
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYCYucJzUJpUQoOPRHd/owb+Bxg/F4wn9/BGAwU
HF7UPs4+/4bf4Y6m7Jr/wgoO7QrsqmdEBBxiVCNkztXIOKh/Unk5q1PQQbhy
UslZFgUH9zVHlzP8EHLYm1/zdqapgkM0SJ2MMNz89DQgcEPwg99e/jjjIIKf
BpYXcVj57WXFGQUFhz6QeyaIONx3jXec9VEezgebcwzBf9OW2220W95BA+we
qPpCeYeZIBAp4nCge1+TCbOMQyvI/SZCDq4gd0bIQNSvFHUQAbk/RcbBA+x+
BJ8BBBLEIP7klIHYt0EMYt9saTjfBBxeCP4DkP0XpeD6YXyY+TA+2L/PRB3W
COnwpd+TcjgIcudiBL/y/o9bxt2icPNh7ge774g43H9g91SLw/2vsGvBvtQ8
cXj4gNW7IPhgc76IwfkhoHhoFIOHP4wPix8YH+wfB2GIPSeh8orCEH1q4hB3
/xNymAFy104ph36w+YIOVSB/aItD1QvA9W/12mAx5yc/3HxwPC1G8GHpE1We
F+7+kuUlG/7x88L9B+PD/A/jw8LHtsSx9rQMLzz8/oNAPS88fMHp+ImAgzxI
P5+0g8xGsflMD/jg8QVWb88F54PDr4ATrt//iecl08sc8PQB48PSD4wPS18w
/TA+zHx0/tkzQKAj4/Bl38et6dP4HHYEW0X8V4eZxwdP3zD3g9WJyUPzL6/D
dHA6kYfq54WE50F5ePjA8heMD8t/MD4sf8LCH738AACQ9sln
            "]]}, {
           Thickness[0.09671179883945842]}, StripOnInput -> False]}, {
        ImageSize -> {20.679013698630136`, 23.11330510585305}, 
         ImageSize -> {10.339506849315068`, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {11., 12.}, PlotRange -> {{0., 10.34}, {0., 11.56}}, 
         AspectRatio -> Automatic}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    Thickness[Large], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    Thickness[Large], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], RoundingRadius -> 5, Background -> 
         RGBColor[0.9703703703703704, 0.9703703703703704, 0.9703703703703704],
          StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                  "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Tiny", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, Background -> 
                  RGBColor[
                   0.9703703703703704, 0.9703703703703704, 
                    0.9703703703703704], StripOnInput -> False], "&"}], 
               ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "5"}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.877610936470599*^9, 3.877611035684581*^9, {3.877611068923345*^9, 
   3.877611169382646*^9}, {3.8776112000773444`*^9, 3.8776112317234464`*^9}, 
   3.8776112655386224`*^9, {3.8776113037314215`*^9, 3.8776113523916426`*^9}, {
   3.8776114342404075`*^9, 3.87761159440851*^9}, {3.877611624804462*^9, 
   3.877611642718774*^9}, {3.8776116837802043`*^9, 3.877611690314473*^9}, 
   3.8776138642744513`*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"cdd3af02-ace4-43ff-b453-6102b19d10fe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newtg", "[", 
    RowBox[{"r_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"4", " ", "m", " ", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"1", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "r"}], "+", 
         RowBox[{"9", "m"}]}], ")"}]}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.877612449945464*^9, 3.8776125302612386`*^9}, {
  3.8776126416863933`*^9, 3.877612671699132*^9}, {3.877612717765621*^9, 
  3.8776127363425674`*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"91144180-6f5c-4dc9-bfd8-9ba2ba436123"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Horizons", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"newtg", "[", 
        RowBox[{"r", ",", "m"}], "]"}], "==", "0"}], ",", "r"}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8776824086394105`*^9, 3.8776824521097097`*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"9638020a-1fb4-4a67-a822-2c5142fc3b29"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", "m"}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "279"}], " ", "m"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["m", "3"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{"48", "+", 
           RowBox[{"8457", " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"1728", " ", 
            SuperscriptBox["m", "4"]}]}]]}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "558"}], " ", "m"}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["m", "3"]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox[
          RowBox[{"48", "+", 
           RowBox[{"8457", " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"1728", " ", 
            SuperscriptBox["m", "4"]}]}]]}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.87768241494241*^9, 3.877682453120185*^9}},
 CellLabel->
  "Out[332]=",ExpressionUUID->"00c7848c-ec7a-4a2b-9bd8-1e164455509b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"48", "+", 
       RowBox[{"8457", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"1728", " ", 
        SuperscriptBox["m", "4"]}]}], "==", "0"}], ",", "m"}], "]"}], "//", 
   "Simplify"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.877612691464095*^9, 3.8776127081924562`*^9}, 
   3.877612754788118*^9, {3.8776127873664904`*^9, 3.877612795340123*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"3d21737e-228f-4616-a683-b7b54520525e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "2.2135416026590367`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "2.2135416026590367`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.07529411982429281`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.07529411982429281`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8776126983269954`*^9, 3.8776127089621096`*^9}, 
   3.8776127556989*^9, {3.8776127907951965`*^9, 3.877612795980991*^9}},
 CellLabel->
  "Out[215]=",ExpressionUUID->"eeccc3eb-8edd-44fc-893b-5e84d018fc8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CC", "=", 
    RowBox[{"Lighter", "@", 
     RowBox[{"Lighter", "@", 
      RowBox[{"Lighter", "@", 
       RowBox[{"Lighter", "@", "LightGray"}]}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LG", "[", "names_", "]"}], ":=", 
   RowBox[{"LineLegend", "[", 
    RowBox[{
     RowBox[{"MaTeX", "[", 
      RowBox[{"names", ",", 
       RowBox[{"FontSize", "\[Rule]", "8"}], ",", 
       RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
     RowBox[{"LegendMargins", "\[Rule]", "5"}], ",", 
     RowBox[{"LegendFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Framed", "[", 
         RowBox[{"#", ",", 
          RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
          RowBox[{"Background", "\[Rule]", "CC"}]}], "]"}], "&"}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"newtg", "[", 
       RowBox[{"r", ",", "1"}], "]"}], ",", 
      RowBox[{"newtg", "[", 
       RowBox[{"r", ",", "2.2135416026590367`"}], "]"}], ",", 
      RowBox[{"newtg", "[", 
       RowBox[{"r", ",", "4"}], "]"}], ",", "0"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "22"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.01"}], ",", "22"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.7"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{"Darker", "@", 
        RowBox[{"Darker", "@", 
         RowBox[{"Darker", "@", "Blue"}]}]}], "]"}], ",", 
      RowBox[{"Directive", "[", "Blue", "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Lighter", "@", 
        RowBox[{"Lighter", "@", 
         RowBox[{"Lighter", "@", "Blue"}]}]}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thin", ",", "Black"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"MaTeX", "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<f(r)\>\""}], "}"}]}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<LM Roman 12\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "17"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dotted"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"LG", "[", 
     RowBox[{"{", 
      RowBox[{
      "\"\<m / m_{Pl} < \\\\mathcal{O}(1)\>\"", ",", 
       "\"\<m / m_{Pl} = \\\\mathcal{O}(1)\>\"", ",", 
       "\"\<m / m_{Pl} > \\\\mathcal{O}(1)\>\""}], "}"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<HorizonsBR-BH.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdylsoQwEABuCRkim1RayOzWiTWmkTScihZrKZxDKXYnWWZBFLbkUe8MKD
5ZEHlyYbuRM1c5nlkgjLLbftgXXWco0H5fx7+Pvq/3+hrrGECmaxWAIm0CGY
sdlDabL5j9qHVv/VIbxKNJzAvN73C/gjTr+H7Nkk7jZj/HlyNDQeJ/Bh69SD
FPI9ko5dxtWy/k5IDFZnTsbS5AClC0i3ifKhclmugBJqLaKCT5OaJDcHCusc
UTAtx8CDKYQoa+yZJgtiyhXw7pVQwu/4rlJ40yKtgTubYj3cGOHUw3FVpQEW
Tjw0Q/m1tR0Sv0FmqB+tCGjyz19C2ZPaBZsWvPVeRnVeZSM0vf10wUevuBvq
GrgWmHs0PRfoQ4YXYWtx6hLM4IatfLpp8szK24SRxrE9yLa7bmGEhniEPT6L
O7CXxr1Am15Bw6pQ6Qe0q2RRX/ibVN2wJPtgCNp6w8yQY7xdhVqn1glrtygP
lCvsXqjzFfnh7/qp4JuxTxsuhP+WkhgY
  "],
 CellLabel->
  "In[320]:=",ExpressionUUID->"0bcb6b25-5b68-4019-a02b-ae3c240e153e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 
           NCache[
            Rational[8, 27], 0.2962962962962963]]], 
         LineBox[CompressedData["
1:eJwV1Qk0VO//B/CZMdbys5QlOxlLZB9J8nnKklQqJSoUxVclVKIUqUQLEWIk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          "]]}, Annotation[#, "Charting`Private`Tag$101005#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         LineBox[CompressedData["
1:eJwV1Xk0lF8YB/CxpKwhJVv2NWQbKfJcRYhqEkNR1qQSkiShCZUtREQURSVC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          "]]}, Annotation[#, "Charting`Private`Tag$101005#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[
           NCache[
            Rational[19, 27], 0.7037037037037037], 
           NCache[
            Rational[19, 27], 0.7037037037037037], 1]], 
         LineBox[CompressedData["
1:eJwVlXk4ld/XxpHpnGOMvkkyJSSEOlJkrYpMZSpDaFAqya8kSSVOKaVE0UCJ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          "]]}, Annotation[#, "Charting`Private`Tag$101005#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Thickness[Tiny], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJxNzn0s1HEcB/CjqLu0nGOG487lntwp8tAlKz0dJ7Y0HY0VN0RqjYTFWZmH
zMOtbhNdTvqxWujYrdjp1p0pbpJsKefSjmux2DxMOVxdteXz7b29997rv7e3
6MrpNFscDhfzp3+XX9VEzfSWH8L9C4PsEyrFCg9vemYidlWIVYEjVLNjPEwG
XmUHvWJjbeCRKX0YDesF96rbC7ywIXAXp66OjBnA+gnx0pM38+CE8w27RlO/
g6WKiGS/cAt4WZ3fxhq3Cd/0O057ZNcpO7AqfrKnkYQHD+WYy9b7HcCDhOvr
6R6O4ICDebKSNSL4mkJUo+8mgWM8+jsyLruAfb9i3exIV/D0ylUnxhY38ANR
nzDO5A5eGijTqVRksGf2gZqkHC/woxfBnvVMKrhjmn+fYu8NDuG5OoavIlfi
aTKLiQbWWVreftDsBldTZn4IOn3AYanNAxMSOvi5T51iWxYDrHSOqh5OYIIb
GXnErhAWmJCRUuXHZIOP0CvIfJIvOG0rXVi0gOxAKik9+ZkDbj4Wn8hTc8HW
hXSB9q4f2DgUzDWV7gErdEXdNNFe8I1Crewnyx9MxXCd5nrk1u2TI1r7APCc
ndvFj2JklvPt8Y15ZIYqQ3spbR8YL5981mZANt2pLV4TBIKLKU1aqRbZUT03
HhYQBK6oH9tQypE1OygN+S7B4AVJCyGqFJn/KXGaV44sZ5FUzFvI0dqbmXbV
yI+Xzw1qpMiiM27l+zHk9+61NvQ+ZM6FE3pSP3KJ0tJp+xrZPzor2ahDrhFH
vpSN/vfPaCt2mkJu5KribEzIKwXZ3MUvyA+JRsPwLLL1qDq0chFZKMl1KlhG
fmrgfEtfQU7Kvddw3Iys1MRmB64jE3biBTQLcspZDZX4C7mnNd9stSL/BuVP
FE4=
          "]]}, Annotation[#, "Charting`Private`Tag$101005#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontFamily -> "LM Roman 12", FontSize -> 17}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         GraphicsBox[{
           Thickness[0.031338138514572234`], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4tQ0IGhTcShc030744OhA4x/XeiT4/llRg4z
QUBS2UH9SfO8s1zGDtX3f9wynq0I5+/Nr3k7U1UBzr/vGu84q1DW4T8I1Bs5
fNn3cWu6mIxDOsjca4YOa4R0+NLvSTmcPuy0NtPO0KE/otuf0UDKQXzqFc6M
RQYODCCwQMLB/5Z0TeIlHYc2BXbVMyIicH4lyP7TQnB+tGqEzDkZTL6OovyX
HDMEXx/Ev6btIFI5qeRsC4IPtu+BMJzvvubocgYLCTh/R7BVxP/lQhB9R6Sg
/hJ0WAv2hwjE/BoBB/8nnpdML/ND/cMF57eI17JmHuOE88HhcY0VzgeHSxqz
QyvInyaCEPFgLki4VyL4O0HuaBfByT/Yva/J5LGog/onlZezPDkcTIyBYLOY
ww3e22Kp21jhfLB7/zDB+Vd+H7s+7+Zfe3C4dovC+eBw+CEE5589AwQ8AlB7
WBxsSxxrT8vwwv0L44PlmUXg/BiQfXfEHOaA/PNTCsKfIw4Jvzg5CF0nAw9v
cPpRVITzwznF2o3PI/jCoHgQUcLgb9HLW8xYowPnw9IDTD+MbwwGCD44vT+T
gfN7Qf7ZIO+QHHvHjfmFoYPytUfBDDwKkHj3N3LotvHclXZIwcH/4sSYf5uN
HO5oyq75v1gRznee0CyUFqUE56/49rLijICyAyj4zvQYOXiAwjVD2eHrzltd
f1ON4O7dXytrkR5i5HAapG6NIjy/wPgQ/Qj+F5B+U0OI//SVHP58K30wh9EQ
4p7LCP4DUHg2KsP5sPzt0PTo+AxvBB+W/wF2erhz
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnDQwc+iK6/Rk3sDvA+L1o/JkgIMnh
4H9xYsw/ZQOH/yBQz+GQEnvHjXmHnoPMRrH5TA/4HF4UbxX93a0FkZeXgPNb
eP3XT1mqBudHiG+/yDDPwCE1DQiW6TnclK5JNDpq5JAMMk/DwOH0Yae1mfOM
Mfgw9zg0PTo+YzWCzwM0PnUHgu99gt129lFjuHtPgvSfM3YQn3qFM0MIwQe7
66g+nP/n7esDlo91HM6AQI+RwwyQvy21HZ4kLrxmst7AwWN/raxFu6ZDzacN
AdmzdB3Wqz5pnser6XB8145etg+acD4LZ5d88jo1OP9Flva36bYqDlvMfxxK
8dKEhqeCg0iP1yuWEG2HB67xjrMKxR0y8j+0nvyi43Cwe1+TSbKAw5T21qjL
e/Sh4csGdz+MDwsfGB/mf1Cwpqkh4g8WvwATRtGy
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGYCYi431VImKwuH/yAgr+0A4+soyn/JMdNxMDEG
gs3mDvEhQeoLNHUdtpj/OJRyywzOj1Fw/Jisg+AbaK0UvpBi6nAGBHp0HE4e
dlqbuc7E4fzVsDf61VoODCAwwcRhziLlnX/cdRwkpl7hzHhkDNd/oFbWIt0E
wZ8+gb/KrNsIzt8Pljdy0AXZo6LjULCm+3YGg5FDC6//+imp2g7paUCwzRBi
v46Ww23pmkSjUkMHv4sTY/4pa8D5OxyaHh3/oQ7ne51gt519Vd3hutAnx/Nt
hhB/roLKL0XwP28IyJ51HMHfqJe3mPGMITSc1B2+7rzV9fepIdS/Gg6NLEf7
DdWNHPxB9jdrOXCDwrfKyGELSF+NDsQ8dWM4vz+4RGV6P4IfIb79IsM6Y0h4
PdeG818UbxX9/VoLzof592Db8vBTTcYO1Z+ABt/SgIRnClT+jLqD6pPmeWdf
GTn8fPv6gKWyCsRdk40cqu//uGUcrejgDQqHUiOH94vWK5ytUIDwXY0cQt5e
/jjjoCycXwNSn43gu645upyhQgau3x3E3yENCc9tCD44fp4h+LW/rQrOWRg7
PHCNd5xlKANxf5Cxg/yuBftS+2Qh6SXBGKJeQs5BZl6c5mkGE4dXIP9rq0D8
I2UCCf/PKg6FoPRgYOIQeAsYcZtUIfHkZeLQALInQw1qHjT9qavD0+PzLO1v
0+dqQMJpDtT81xqQ9Clk6uAD8tdULYcSoPDpOlOHjPwPrSdDtB0Ogdy7ydRB
pMfrFcsWbWg6M4PHHzg9XEXwp4HSs7Q5nA/2T4K5g6nN3qBpiToOGm959xnM
NIf4R1gHEh5C5g7yy1946N3XdrCtjFhhetYMnl9hfHOwfi04Xwpk7gRNhz5Q
epI3h+Qjb01Ifo1B8CHuQ/Bh+X8DyH0yWg7o5QMAjrK5uQ==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hgFx4/JMbYOLbz+66csVXOA8RtZjvYbims6
hItvv8hgZ+tw/mrYG31rXYcZM4HA0sbheZb2t+lnDRw03vLuM8i0duj2esVi
MtHI4YZ0TaIRq5XDycNOazPPGTvIzIvTPH3BEs73vzgx5t9hBF986hXOjE2W
DjxuqqVMpxD8A7WyFulbMPnXhT45nt9mCXHfcmOH6RP4q8x2WzqcBpk3z9jB
vunR8RndVg43Qe44agRx51wbhwiQP+YZwPksnF3yyevU4Pz7rvGOswwlHP6D
QL+VQ2oaEKjxw823K3GsPR3DAbcfFAwzJTng7uuL6PZn3MCOk7/k1vLHhszs
cP/LbBSbz/SADR4+ML4EiM9gBecvf+Gh97/Q2qFVgV31TIkAxF1uNg4193/c
Mn4t7tAbXKIyXd4WKi8Pj787mrJr/icrO6DHLwCWkc20
              "]]}, {
             Thickness[0.031338138514572234`]}, StripOnInput -> False]}, {
          ImageSize -> {31.90465753424657, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {32., 23.}, PlotRange -> {{0., 31.91}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}, {
        FormBox[
         GraphicsBox[{
           Thickness[0.10070493454179255`], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGYC4juasmv+Fys4/AcBeW0HGF9HUf5LjpmOwxkw
kHOIDwlSX6Cp66D+SeXlrExpOP+Ba7zjrI0ScL6JMRBMFoXo69FxmAkCO4Uc
zl8Ne6NfreXAAAIOQg5zFinv/OOu4+D7xPOSqTA/XP+B7n1NJos54Xyw/kgW
OP8gWJ7RQVdrpfAFFR2HJbeWPzZkZnBo4fVfPyVV2yE9DQR+24Pt19FyEGuS
mWIQ/N3e7+LEmH/KGnD+DoemR8d/qMP5XifYbWdfVXfYIL1N91TOD/st5j8O
paxSdxAHy/+C87d6bbCYU/kHzjdP0rVjPfDHHuzvzeoOMhvF5jMl/LOH+FfD
YTtIvSWjgz/I/mYth4LlJRv+nWd22KKXt5ixRschWjVC5pwNJ5wfA+LX8MD5
/RHd/owFvJDweq4N578o3ir6+7UWnA/z75d9H7emi/E4VH/aEJB9SwMSnsrc
0HhUd/gKkg9jd/j59vUBS2UViHsXsDhU3/9xyzha0eFl7ePs82uYHd4vWq9w
tkIBwtdhcgh5e/njjIOycH4NSH02gu+65uhyhgoZuH53EH+HtMMN3ttiqdtY
4XxwOBmzw/kt4rWsmcc4IenIUAbi/mlcDvK7FuxL7ZOFpMv/XBD1EnKQ+GcW
cHgF8r+2CsTd2QIQcz+rOASD3SngEHhLuiZxkyokvWoKOjT8tio4l6EGMa9e
EBKe6urw9Pg8S/vb9LkaDmDnFQtBzH+t4aAB0u8p4uADSh9TtRzetOV2G/0W
dcjI/9B6MkTboRJk/2kxB5Eer1csW7Qd+kDxMUECHn9gd0dIw/ngaMiRgfPB
8dMs62BqszdoWqKOg0jlpJKzKXIQ/wjrQMLZW8ZBfvkLD7372g7tCuyqZ0yk
4fkVxjcH69eC86XmxWmenqDpsFZIhy+9TsZh+gT+KjNvTYf7oHAulIXzwfEW
IQ/nw/L/BpD7ZLQc0MsHAAWuysc=
              "]]}, {
             Thickness[0.10070493454179255`]}, StripOnInput -> False]}, {
          ImageSize -> {9.926525529265255, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {10., 23.}, PlotRange -> {{0., 9.93}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}}, FrameStyle -> 
     Directive[
       AbsoluteThickness[0.5], 
       GrayLevel[0]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5], 
       Dashing[{0, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{-0.01, 22}, {-0.7, 1.1}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.017009695526450076`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lQ1oVWUYx8+9+4qWd+dr9557zpl3wmYGCqstULPOM/yoTcPpJAZKWrgN
m32IQ11tfcxyyHRTi3mnQ4WkMVKahNOpLESUyq/Zoqwgi6Icrsj82nS27vs8
73kuC3rhcPidc973eZ7/83/fM+nFVxdXpiiKEkhcbyWuYOKavW2jXvVSLph1
O2rP55ng882+64er15mwuz0xSnIh99i+vsoWE9af6pnbPi3JHeL9SIz54b/z
BncNxmj+cyZsrWheGOiP0fqpJpwT46EYlP8xcD3+ggZPHzjdqRzNoedTVVgi
nr/jMo/hcJgP6FND1X0OLM2vcC/UJxnXma4xF4pxQ+P51VWJ8ZEOP81dXrxr
kUv3NQbUXxn+vvCsC0fLZ1aMdZr0/NGJ0CLyLrOYsZ6wzRwXdde5VO9mFw6K
uHtyKJ5nM8eELiGLGe9PhXk+rnfJlHXbFHebCRtEXpk5lPcmffz6V1Tmhb+W
fPX4QIi5COt+EJYJfVzJazNkHBsUHBkwtOnl5seOu/L7FJ7/7YQfwpW3FebD
pd3TO+ruez5jHxbc9Qpwngt7P39/f83kYQ91/9GBMpGPccvDMCtssBrdDwoG
bniLRX0nrf9l7N8Gi/L59KY3T3CFBfVXG++29d5idg+F9wZX3GHGOG/f4flV
OIa914V+86PwidMz7cuhEW+n0Ps7m9YvHPX8+jdGGtJWnVFYj8GGX2ourg4y
r+ms7f7nYpD6+KfDjO+fSDL6oMuWvpTfhySPBgDrDUSlDxXq82vSB+2j3hsi
34816qcx6rWK9wUaRIQ+5fc8Q+yflep4npPkZ3FeltTrvlcr8moNSb3GmNHH
3yjgM+b9RYDilmdRvrOCgPlkqqwHPVcB8/orCD/jPtJIf0iBa0KPexpcFv7p
SaX6+k3qx2+pMEXEKcmm++Y02bcw+fREGqAMI2G4KuINpQH1LyL9ls77iHRL
p32w3CL9W9OhV+zfJgsyi0Ol8a4HpK6y32szYSXq7sCTtcUNZzsm8P5Dv/dk
cb9x3c9UZow/pDFjHi06HBHxMpKM+2u7zYz3C1HaR8/rdB4ZUcC+pep0Hu6P
kJ6qRnkOGNSfNpX0v6bROq+ofF6+l5uRf65IhfMir9Uqs+8Hn30/4Pr9Kvcb
z/MZGnMdnn9JRn/O09kPmP+bOvsB91lcZz8gX9bZD5hnwGA/4HcnDPZDk8jv
a4P9gP6YbLIf6Hw02Q84r1uey4csZnzfa5FParIp7zNReAbPgTC8K+IscUjP
2xHuH+Zr2czov1kOM/4HfndgC/YlyX5/x/Eli59jPY9ky3hRONnc11j0oSF9
F5V90MlPW6Kyz0n29fLZ/9/Rf8AZv19Xuczow6YYs///pnoM+O///V8DaWDc

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4sntrVGXazQcqu//uGUcrewA4zOAwARlB9Ee
r1csIRoOHxatVzi7Q9lBdvkLDz15BP9Flva36XfV4fwNqk+a551Vd3Bfc3Q5
Q4eywxSQeXvUHcI5xdqN45Ud3oPUcSg5bPXaYDHnJ6PDfxB4r+jwZd/Hreli
CP513ttiqd8Y4Pwlt5Y/NjyM4MtsFJvP9OC/PdheCSWHGTNB4J99+eFtrjN9
Efy1Qjp86X0IPtgd85Uc/J94XjIVZoC4a72SgzEIbGZw8Ls4MeZfsoYD2Bxe
RHikpgGBG4IPNtcPwYeFHwBaHZ3W
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lX9QVFUUx3eRIjOXXXZZ3v4apNiQt293775dTE2n449o1Bp0YXAry0iI
TCsbwRGjUcl0RlSwQfkRYknT6uRO6/QDsdpCRzEThAg1xgksHCnAGREdGlHb
e+97943NdGfeH5957757zvd8z7kpr77tL5igUqnU0Wdj9ImJPpOzvqgqGPCC
oeTDorZUA8g8Grn+deE6A+S/dClzwkUvTDn2caRglwEeybQXx5xR+M6t4r76
IwoPvOG4VR2S9ucaYHPsyQpPUPp/rAEKX4uudV7IHu66XpOng/KFf8f6Urxw
Fi9BC429EU19l8jYi9eXCp/YGlx65oAIL9oD1vZShZ85fDKomq5jTPbd0LH9
5NzPEuBGePGqulYR+p5ePqfuHT3cbO7ZfueKCEezZwbuBQ1QmV2UWv2UF3YF
yrPUiznGJB+jmXFNbXSVWGHR6bjZH3WLEEoQNIUNNnrePIUvJIzMOfeNh3EL
jm+uh+0n8VxFkIP12Gymel1AsL53rMc7yQZu/pC+Iwex/c6U5NHV592Mz3Xn
DrktCo8PD/444zEXLMP6WG0whnmek+bbaYYCrMPjThja+ma5+K2Vfr9CYPuf
7dy97G6jQ2GcX6LCrceO7nwwzAMi+lqhujJ+w7RVPBzG73+3wMbbM9e0P8SD
Cq9XzNAfSGrq7EsHP86vhftfJvVbz0HVtg9e6BpPh0zMAQ6uYj/ZeMZZPZbS
PL/CbqxHLs/2+3Bca3nYgPVbZJLy4aEa6/2bmfpoiGf5E3/XOBhnzPrev1ct
MC4diRbILEAy9vc1C2Py/kmF00ZS/6o7ZIYtuIEekL7XSHzFQfNVm6h+lQ7q
rzVG6oN/eHgXx/u5juo3wEMFfo90YG14Of3nDh70uH/ytffzfIWf61/wS4Y+
XtLLAUXBovDdCo2kl8Jh11uN6nqFm6Dsj9aLDsjC+7Pjab1vOmg8k7RMD9Jv
s7SQtOfXia8/KsBl7KclOhCw/tMEGMR63NZB4o5oQ1cJNL8OA9zDa78AU7E+
CxJpfqcF6o9NRnpetwC1RAcjPe+yINUvSdJH1pOj58c46X+Xc/DVE2PH8x92
QjPu320c1aPSSffVmiX/uyCf9L8FQvb+9xvaXKz/DDjeHDerN+mPUwr/dGJu
aKULMSb9nIugCZ8XpzDpr91mxiTedhOk4eMWIjoX9Cb44T3b9EIfovPw0ySI
nbg9ecU1N/Vtlx7GyTx1U/0HdbSe+9xsXvbhftnkhjbs49VaxrIfZJb9QP7f
7mb1Jv9XI8Zk/tkVRnjezEfMD2Re+RHzw9ThyRH0PGJ+SMO8EjE/kPm9FjE/
kHodQMwP5H45iJgfSD9+h5gfyHnHEfPDn3mfnPf1Svoe4RiT980c4HRVGg+d
76dM9D5Z4oEtU+LsZ3MsYMF+CHtY/Ui8M0TGJL4yhWeXBA5mhETYgePVKizX
9z7u5Oj8XirSfNIT6XlIhJbySJmvUU/zs4q0nzsSaJxGkd4nexWW9ZJZvu9G
cX2KRVYf4oc2hS9F21vc42Us3980Hz38937/FwP4ZS0=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwB2IQXbim+3ZGgaWDSOWkkrMtYg4wfrRqhMy5ORIOfhcn
xvx7bOGwI9gq4r+7lMPfb6UP5ggi+Awg8MAUzj/Ytjz81CEE/0WW9rfpazH5
/RHd/owbJOH8NgV21TMhkg5/QOYfRPBPHXZam3kPwedyUy1l+oXgg+1XMEPl
O5g5qH9SeTlLE8FPA4FnEnA+2D3HJSDmWUHl0yQcVrzw0PtfaOpwg/e2WOo3
docDtbIW6SmmDjGg8LBhc+jxesVikmjqwOPI5zXjJatDyVbR36ffmcD5Dk2P
js84jeCnxN5xY96ByQebv40Fzv+y7+PW9DAWiPkHTSDuZGBxWAZyz0UEH+y+
jwg+2Nlipg6Huvc1mShDzbNA8MHhN8/UoQ8U3gYsDp82BGTPYjeDy2u85d1n
oIngP0lceM3E3wxuPpifj+CDw6sKwZeYeoUzYxImvxdsHyucD/M/WFkDGj8B
Nx+cHhwR/K87b3X9VYXZxwb3z0wQkGSD+PefKQZfZqPYfKYFCH7h8pIN/86z
Qc2BmQeNbxYzh21eGyzmVLI72FZGrDCNNXOovv/jlrG3oENfcInK9H5zON8Y
BIot4HxY/gl5e/njjIXCDuj5CwBZIzhb
             "], {{24.807799999999997`, 5.735939999999999}, {
             24.807799999999997`, 5.55781}, {24.729699999999998`, 5.0625}, {
             24.3953, 4.806250000000001}, {24.1281, 4.604690000000001}, {
             23.751599999999996`, 4.539059999999999}, {23.412499999999998`, 
             4.539059999999999}, {22.3938, 4.539059999999999}, {22.7922, 
             6.12969}, {22.8406, 6.32031}, {22.846899999999998`, 6.33281}, {
             23.096899999999998`, 6.33281}, {23.8656, 6.33281}, {
             24.407799999999998`, 6.33281}, {24.807799999999997`, 6.18906}, {
             24.807799999999997`, 5.735939999999999}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4iNty8NPLbJ2sC9xrD19h8sBnd/j9YrFZKG1
g/onlZezOrkdfE6w285uRfBLtor+Pp2H4G/Qy1vMmGPtYGIMAlD1qdYO/RHd
/owFXA5bzH8cSvGydjgDAjzsDvUsR/sN1a0dZoKAJKvDn2+lD+Z8tILz1d/y
7jPYiclnAAN2OH+b1waLOZUIfrRqhMw5Gw6HGAXHj8l7rBykN4rNZ1rA4SAx
L07z9AErhzQQUON0SAfR06wdWhTYVc9ckXRIiL3jxjwD6r43kg7TJ/BXmc22
drjvGu84S1AKzgf7xwDBfwCSnygF0Vdj7VBx/8ct424piH+zrB1EKieVnG2R
cugPLlGZvt/KQX7Xgn2pflKQ8Flq5bAj2Criv7sUxP8TrRz2d+9rMnFG8MH2
bZCE89tA7g2RhOuH8cPFt19k2Ifg87ipljK9QvD1tVYKX/hi5RD09vLHGY6S
DvW/rQrOcUDjTxPB/w8C9yXgfLD+KxIO4lOvcGYwWTuAo7dYwoHHf/2UVA8r
h+2g8N/J6eB/cWLMP2criLwxJyS8Hawcltxa/tjwMAecD4lPBL8XHJ6s0Piw
cmgWr2XNbGN2sG96dHzGazS+tjWcX7Cm+3ZGgLVD4fKSDf/Os8DTG48jn9eM
l6yQ9Nln7XCD97ZY6jd2ePp+Xvs4+/wazPQOAFsLQiA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYvGpVzgzqpwcvuz7uDV9Go8DjP+i9nH2+Rxe
h8TDl7VTC50czoABr8NN6ZpEo1Qnh96Ibn9GAz4H+6ZHx2cYO0Dke8Th8v/B
QB6u/8Oi9QpnJRTg5q/89rLijAGCn54GAgh+9f0ft4xnKzjw+K+fklrg5HBb
U3bN/8MKDr9jco/+S0LwwdbEI/iR4tsvMsQh+PW/rQrOBTg58McG3DdaruDQ
wHK03/C7vYPbmqPLGSIkHEq2iv4+fc/eAWy9mgTUn/aQ8PgmDufD/Afjh7y9
/HGGojhc/wPXeMdZH8Xg5jOAwAExuP3+TzwvmU7mhrtPZqPYfCYFbrj7YXyY
/2B8mP9hfFj4LL+1/LHhYQQfFn8At/vXcA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4gf7+OYYO7k7vGnL7TaaLecA4ztPaBZKy1J0
WNN9O4Phv5tD+eFtrjP/KjkoOH5MPlOL4Ds0PTo+wxrB5/FfPyX1g6tDOKdY
u3G9ksNN6ZpEo7WuDsYgMFnRIVJ8+0WGOFeI+VUKDrdA8qauDv9B4L4snC+/
a8G+1HUI/lohHb70OlmHHM6fC9KtXR3OgECOrMPOW11/U+0R/Cnf2OJn+CD4
ISUq0/8nuDp82fdxa/o2WYcniQuvmeRD7fsv6zDPRufKrDZXhxkzgaBSzuEN
7z6DmV2ukPDYLeeg+qR53tlJUPf4yTscqJW1SN8C9d9+BYj5N1wd0tOAIEzR
YaNe3mLGO1B+mqLDlw0B2bO+uzrc0ZRd8/+yokNFxArTs9xuDg9c4x1nCSo5
uKqWMs2yQPDB/luM4H8C6X/uBgm/zQpw/lmQ/3Rk4Xyw+otiDhGg8PVzg9h/
TMDBDWR+hyucv+yFh97/jy5wPtj/01wg4RMmAueD/S8tCecHvL38ccZCGQew
t865QPzzWMFBYuoVzowqV4duG89daU5KDhfz49nPTYSGT76SQ9vy8FNGS1wd
3NccXc6wA8EHx88dBP/9ovUKZ38oQdLbfFd4egK7dyaCD06fRQg+OLxtXCD2
NynA+WDz14jD+ZD0JQSJj+kuDvYljrWn7/BCwtvZFc7/FZN79J+QG5wPyw8h
IP8rijqg5xcAvpF2Qw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4jXdtzMYnns4+D/xvGQqzOCAwg9mcIgQ336R
4ZmHw4HufU0myQwOtb+tCs7d8HC4zntbLNWM0UH4k+P5NF8PBy5HPq8ZmZwO
ak+a553V8nBYK6TDlz5PCM4/AwI94nD+TBCIVHDYqJe3mHGJh0M4p1i7cb2S
w3FNq0mnr3s4uExoFkqzUobbD5bPV4a7z8QYCIoRfPc1R5czdCD4KtceBTPM
UXb4FZN79N8jD4cPi9YrnN2hDHc/jO+mWso06wSC732C3Xb2VCj/hRKE3+vh
cFtTds3/w0oON6VrEo1YPRycQe7rUnCoA5n3wt0hRjVC5lyMNJwP8y+MfxbE
zxFw4PVfPyXVAxZerA6qoPC45OEwAxwg/+zB/FsIPsw/6HxYfAEAIonJxw==

            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYpbFk6wY33o5mBiDAL8DjJ+eBgTLBBwSDl/W
Tj2J4Nf/tio4l4Hgyzt+TD6T6uWwM9gq4j+7IJzfqsCuesZECM4/fQYI3ijC
+c4TmoXSopQcKiJWmJ5N9nJYK6TDlx6n5MDjv35KqgeCP99G58osOS8H5WuP
ghn2KDq4q5YyzXrhCdWv6PAfBNox+Xc0Zdf8v6zg4ND06PiMxQi++NQrnBm3
EHyRT47n00S9HB64xjvOclSE82Huh/Fh/gPrF0L4/0J+PPu5jZ5wvt6EBT8M
+zD5sPA9rmk16fR2T4cD3fuaTJL5Hfbc6vqbyu8F59+Rrkk0skXwVZ40zzub
heDncP5ckH4YwUePPwDk2L4i
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYvGpVzgzqnwczoBAj7gDjP/ANd5x1kQph+Uv
PPT+Z0L5hnIOP2Jyj/7T8nF4v2i9wtkfCg49Xq9YTH56O4RzirUb5ys5TPnG
Fj9jjrfDB5D8DmWH+/v45hh3Ifj/QaAewWdZPMmKsdbbQeXao2CGOQi++5qj
yxk6EHyB2ID7RuUIPsQ+ZYj9nd4Oa4V0+NLtlB0+bAjIniXu43Af5F5FRQfz
a0dzTSyg/EIZOB/mXxh/zkwguMnj8CRx4TWT/d4OJsYgwAKhu70dmsVrWTPd
GB3CxbdfZKjzdgBLFzPA3XOge1+TSTKC7//E85KpMIIP8fd/e5j/Z4Dsm/nP
HhY+MP573n0GM2ch+AKfHM+nnfWGupfJwecEu+3sq94O0hvF5jMpMDvIO35M
PhPr49ACch8bDzz+3rTldhvtFnZAj18A5eLVtg==
            "]]}, {
           Thickness[0.017009695526450076`]}, StripOnInput -> False]}, {
        ImageSize -> {117.58477708592778`, 23.11330510585305}, 
         ImageSize -> {58.79238854296389, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {59., 12.}, 
         PlotRange -> {{0., 58.790000000000006`}, {0., 11.56}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.017009695526450076`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lQ1oVWUYx8+9+4qWd+dr9557zpl3wmYGCqstULPOM/yoTcPpJAZKWrgN
m32IQ11tfcxyyHRTi3mnQ4WkMVKahNOpLESUyq/Zoqwgi6Icrsj82nS27vs8
73kuC3rhcPidc973eZ7/83/fM+nFVxdXpiiKEkhcbyWuYOKavW2jXvVSLph1
O2rP55ng882+64er15mwuz0xSnIh99i+vsoWE9af6pnbPi3JHeL9SIz54b/z
BncNxmj+cyZsrWheGOiP0fqpJpwT46EYlP8xcD3+ggZPHzjdqRzNoedTVVgi
nr/jMo/hcJgP6FND1X0OLM2vcC/UJxnXma4xF4pxQ+P51VWJ8ZEOP81dXrxr
kUv3NQbUXxn+vvCsC0fLZ1aMdZr0/NGJ0CLyLrOYsZ6wzRwXdde5VO9mFw6K
uHtyKJ5nM8eELiGLGe9PhXk+rnfJlHXbFHebCRtEXpk5lPcmffz6V1Tmhb+W
fPX4QIi5COt+EJYJfVzJazNkHBsUHBkwtOnl5seOu/L7FJ7/7YQfwpW3FebD
pd3TO+ruez5jHxbc9Qpwngt7P39/f83kYQ91/9GBMpGPccvDMCtssBrdDwoG
bniLRX0nrf9l7N8Gi/L59KY3T3CFBfVXG++29d5idg+F9wZX3GHGOG/f4flV
OIa914V+86PwidMz7cuhEW+n0Ps7m9YvHPX8+jdGGtJWnVFYj8GGX2ourg4y
r+ms7f7nYpD6+KfDjO+fSDL6oMuWvpTfhySPBgDrDUSlDxXq82vSB+2j3hsi
34816qcx6rWK9wUaRIQ+5fc8Q+yflep4npPkZ3FeltTrvlcr8moNSb3GmNHH
3yjgM+b9RYDilmdRvrOCgPlkqqwHPVcB8/orCD/jPtJIf0iBa0KPexpcFv7p
SaX6+k3qx2+pMEXEKcmm++Y02bcw+fREGqAMI2G4KuINpQH1LyL9ls77iHRL
p32w3CL9W9OhV+zfJgsyi0Ol8a4HpK6y32szYSXq7sCTtcUNZzsm8P5Dv/dk
cb9x3c9UZow/pDFjHi06HBHxMpKM+2u7zYz3C1HaR8/rdB4ZUcC+pep0Hu6P
kJ6qRnkOGNSfNpX0v6bROq+ofF6+l5uRf65IhfMir9Uqs+8Hn30/4Pr9Kvcb
z/MZGnMdnn9JRn/O09kPmP+bOvsB91lcZz8gX9bZD5hnwGA/4HcnDPZDk8jv
a4P9gP6YbLIf6Hw02Q84r1uey4csZnzfa5FParIp7zNReAbPgTC8K+IscUjP
2xHuH+Zr2czov1kOM/4HfndgC/YlyX5/x/Eli59jPY9ky3hRONnc11j0oSF9
F5V90MlPW6Kyz0n29fLZ/9/Rf8AZv19Xuczow6YYs///pnoM+O///V8DaWDc

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4sntrVGXazQcqu//uGUcrewA4zOAwARlB9Ee
r1csIRoOHxatVzi7Q9lBdvkLDz15BP9Flva36XfV4fwNqk+a551Vd3Bfc3Q5
Q4eywxSQeXvUHcI5xdqN45Ud3oPUcSg5bPXaYDHnJ6PDfxB4r+jwZd/Hreli
CP513ttiqd8Y4Pwlt5Y/NjyM4MtsFJvP9OC/PdheCSWHGTNB4J99+eFtrjN9
Efy1Qjp86X0IPtgd85Uc/J94XjIVZoC4a72SgzEIbGZw8Ls4MeZfsoYD2Bxe
RHikpgGBG4IPNtcPwYeFHwBaHZ3W
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lX9QVFUUx3eRIjOXXXZZ3v4apNiQt293775dTE2n449o1Bp0YXAry0iI
TCsbwRGjUcl0RlSwQfkRYknT6uRO6/QDsdpCRzEThAg1xgksHCnAGREdGlHb
e+97943NdGfeH5957757zvd8z7kpr77tL5igUqnU0Wdj9ImJPpOzvqgqGPCC
oeTDorZUA8g8Grn+deE6A+S/dClzwkUvTDn2caRglwEeybQXx5xR+M6t4r76
IwoPvOG4VR2S9ucaYHPsyQpPUPp/rAEKX4uudV7IHu66XpOng/KFf8f6Urxw
Fi9BC429EU19l8jYi9eXCp/YGlx65oAIL9oD1vZShZ85fDKomq5jTPbd0LH9
5NzPEuBGePGqulYR+p5ePqfuHT3cbO7ZfueKCEezZwbuBQ1QmV2UWv2UF3YF
yrPUiznGJB+jmXFNbXSVWGHR6bjZH3WLEEoQNIUNNnrePIUvJIzMOfeNh3EL
jm+uh+0n8VxFkIP12Gymel1AsL53rMc7yQZu/pC+Iwex/c6U5NHV592Mz3Xn
DrktCo8PD/444zEXLMP6WG0whnmek+bbaYYCrMPjThja+ma5+K2Vfr9CYPuf
7dy97G6jQ2GcX6LCrceO7nwwzAMi+lqhujJ+w7RVPBzG73+3wMbbM9e0P8SD
Cq9XzNAfSGrq7EsHP86vhftfJvVbz0HVtg9e6BpPh0zMAQ6uYj/ZeMZZPZbS
PL/CbqxHLs/2+3Bca3nYgPVbZJLy4aEa6/2bmfpoiGf5E3/XOBhnzPrev1ct
MC4diRbILEAy9vc1C2Py/kmF00ZS/6o7ZIYtuIEekL7XSHzFQfNVm6h+lQ7q
rzVG6oN/eHgXx/u5juo3wEMFfo90YG14Of3nDh70uH/ytffzfIWf61/wS4Y+
XtLLAUXBovDdCo2kl8Jh11uN6nqFm6Dsj9aLDsjC+7Pjab1vOmg8k7RMD9Jv
s7SQtOfXia8/KsBl7KclOhCw/tMEGMR63NZB4o5oQ1cJNL8OA9zDa78AU7E+
CxJpfqcF6o9NRnpetwC1RAcjPe+yINUvSdJH1pOj58c46X+Xc/DVE2PH8x92
QjPu320c1aPSSffVmiX/uyCf9L8FQvb+9xvaXKz/DDjeHDerN+mPUwr/dGJu
aKULMSb9nIugCZ8XpzDpr91mxiTedhOk4eMWIjoX9Cb44T3b9EIfovPw0ySI
nbg9ecU1N/Vtlx7GyTx1U/0HdbSe+9xsXvbhftnkhjbs49VaxrIfZJb9QP7f
7mb1Jv9XI8Zk/tkVRnjezEfMD2Re+RHzw9ThyRH0PGJ+SMO8EjE/kPm9FjE/
kHodQMwP5H45iJgfSD9+h5gfyHnHEfPDn3mfnPf1Svoe4RiT980c4HRVGg+d
76dM9D5Z4oEtU+LsZ3MsYMF+CHtY/Ui8M0TGJL4yhWeXBA5mhETYgePVKizX
9z7u5Oj8XirSfNIT6XlIhJbySJmvUU/zs4q0nzsSaJxGkd4nexWW9ZJZvu9G
cX2KRVYf4oc2hS9F21vc42Us3980Hz38937/FwP4ZS0=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwB2IQXbim+3ZGgaWDSOWkkrMtYg4wfrRqhMy5ORIOfhcn
xvx7bOGwI9gq4r+7lMPfb6UP5ggi+Awg8MAUzj/Ytjz81CEE/0WW9rfpazH5
/RHd/owbJOH8NgV21TMhkg5/QOYfRPBPHXZam3kPwedyUy1l+oXgg+1XMEPl
O5g5qH9SeTlLE8FPA4FnEnA+2D3HJSDmWUHl0yQcVrzw0PtfaOpwg/e2WOo3
docDtbIW6SmmDjGg8LBhc+jxesVikmjqwOPI5zXjJatDyVbR36ffmcD5Dk2P
js84jeCnxN5xY96ByQebv40Fzv+y7+PW9DAWiPkHTSDuZGBxWAZyz0UEH+y+
jwg+2Nlipg6Huvc1mShDzbNA8MHhN8/UoQ8U3gYsDp82BGTPYjeDy2u85d1n
oIngP0lceM3E3wxuPpifj+CDw6sKwZeYeoUzYxImvxdsHyucD/M/WFkDGj8B
Nx+cHhwR/K87b3X9VYXZxwb3z0wQkGSD+PefKQZfZqPYfKYFCH7h8pIN/86z
Qc2BmQeNbxYzh21eGyzmVLI72FZGrDCNNXOovv/jlrG3oENfcInK9H5zON8Y
BIot4HxY/gl5e/njjIXCDuj5CwBZIzhb
             "], {{24.807799999999997`, 5.735939999999999}, {
             24.807799999999997`, 5.55781}, {24.729699999999998`, 5.0625}, {
             24.3953, 4.806250000000001}, {24.1281, 4.604690000000001}, {
             23.751599999999996`, 4.539059999999999}, {23.412499999999998`, 
             4.539059999999999}, {22.3938, 4.539059999999999}, {22.7922, 
             6.12969}, {22.8406, 6.32031}, {22.846899999999998`, 6.33281}, {
             23.096899999999998`, 6.33281}, {23.8656, 6.33281}, {
             24.407799999999998`, 6.33281}, {24.807799999999997`, 6.18906}, {
             24.807799999999997`, 5.735939999999999}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4iNty8NPLbJ2sC9xrD19h8sBnd/j9YrFZKG1
g/onlZezOrkdfE6w285uRfBLtor+Pp2H4G/Qy1vMmGPtYGIMAlD1qdYO/RHd
/owFXA5bzH8cSvGydjgDAjzsDvUsR/sN1a0dZoKAJKvDn2+lD+Z8tILz1d/y
7jPYiclnAAN2OH+b1waLOZUIfrRqhMw5Gw6HGAXHj8l7rBykN4rNZ1rA4SAx
L07z9AErhzQQUON0SAfR06wdWhTYVc9ckXRIiL3jxjwD6r43kg7TJ/BXmc22
drjvGu84S1AKzgf7xwDBfwCSnygF0Vdj7VBx/8ct424piH+zrB1EKieVnG2R
cugPLlGZvt/KQX7Xgn2pflKQ8Flq5bAj2Criv7sUxP8TrRz2d+9rMnFG8MH2
bZCE89tA7g2RhOuH8cPFt19k2Ifg87ipljK9QvD1tVYKX/hi5RD09vLHGY6S
DvW/rQrOcUDjTxPB/w8C9yXgfLD+KxIO4lOvcGYwWTuAo7dYwoHHf/2UVA8r
h+2g8N/J6eB/cWLMP2criLwxJyS8Hawcltxa/tjwMAecD4lPBL8XHJ6s0Piw
cmgWr2XNbGN2sG96dHzGazS+tjWcX7Cm+3ZGgLVD4fKSDf/Os8DTG48jn9eM
l6yQ9Nln7XCD97ZY6jd2ePp+Xvs4+/wazPQOAFsLQiA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KP0fBKY7OdTc/3HL+LWUA4yfkgYEy6QdPm8IyJ5V
j+Dz+K+fklqA4EvMi9M8/cAezhefeoUz4xCC/+db6YM5EzH5MPtg/P6Ibn9G
AymHLeY/DqXsQvBrf1sVnLuB4O+vlbVIL3GC8+2bHh2f0Yzgw9yPzkf33xkQ
0BGB83cGW0X8fy4CNw/Gh9kH48PcA+PD3Avjw/yDzofZB+M/cI13nFUoDA8v
GB8WnjA+LLxhfFh8wPgw96PzYfYBANkc7xc=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4gf7+OYYO7k7vGnL7TaaLecA4ztPaBZKy1J0
WNN9O4Phv5tD+eFtrjP/KjkoOH5MPlOL4Ds0PTo+wxrB5/FfPyX1g6tDOKdY
u3G9ksNN6ZpEo7WuDsYgMFnRIVJ8+0WGOFeI+VUKDrdA8qauDv9B4L4snC+/
a8G+1HUI/lohHb70OlmHHM6fC9KtXR3OgECOrMPOW11/U+0R/Cnf2OJn+CD4
ISUq0/8nuDp82fdxa/o2WYcniQuvmeRD7fsv6zDPRufKrDZXhxkzgaBSzuEN
7z6DmV2ukPDYLeeg+qR53tlJUPf4yTscqJW1SN8C9d9+BYj5N1wd0tOAIEzR
YaNe3mLGO1B+mqLDlw0B2bO+uzrc0ZRd8/+yokNFxArTs9xuDg9c4x1nCSo5
uKqWMs2yQPDB/luM4H8C6X/uBgm/zQpw/lmQ/3Rk4Xyw+otiDhGg8PVzg9h/
TMDBDWR+hyucv+yFh97/jy5wPtj/01wg4RMmAueD/S8tCecHvL38ccZCGQew
t865QPzzWMFBYuoVzowqV4duG89daU5KDhfz49nPTYSGT76SQ9vy8FNGS1wd
3NccXc6wA8EHx88dBP/9ovUKZ38oQdLbfFd4egK7dyaCD06fRQg+OLxtXCD2
NynA+WDz14jD+ZD0JQSJj+kuDvYljrWn7/BCwtvZFc7/FZN79J+QG5wPyw8h
IP8rijqg5xcAvpF2Qw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4jXdtzMYnns4+D/xvGQqzOCAwg9mcIgQ336R
4ZmHw4HufU0myQwOtb+tCs7d8HC4zntbLNWM0UH4k+P5NF8PBy5HPq8ZmZwO
ak+a553V8nBYK6TDlz5PCM4/AwI94nD+TBCIVHDYqJe3mHGJh0M4p1i7cb2S
w3FNq0mnr3s4uExoFkqzUobbD5bPV4a7z8QYCIoRfPc1R5czdCD4KtceBTPM
UXb4FZN79N8jD4cPi9YrnN2hDHc/jO+mWso06wSC732C3Xb2VCj/hRKE3+vh
cFtTds3/w0oON6VrEo1YPRycQe7rUnCoA5n3wt0hRjVC5lyMNJwP8y+MfxbE
zxFw4PVfPyXVAxZerA6qoPC45OEwAxwg/+zB/FsIPsw/6HxYfAEAIonJxw==

            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYpbFk6wY33o5mBiDAL8DjJ+eBgTLBBwSDl/W
Tj2J4Nf/tio4l4Hgyzt+TD6T6uWwM9gq4j+7IJzfqsCuesZECM4/fQYI3ijC
+c4TmoXSopQcKiJWmJ5N9nJYK6TDlx6n5MDjv35KqgeCP99G58osOS8H5WuP
ghn2KDq4q5YyzXrhCdWv6PAfBNox+Xc0Zdf8v6zg4ND06PiMxQi++NQrnBm3
EHyRT47n00S9HB64xjvOclSE82Huh/Fh/gPrF0L4/0J+PPu5jZ5wvt6EBT8M
+zD5sPA9rmk16fR2T4cD3fuaTJL5Hfbc6vqbyu8F59+Rrkk0skXwVZ40zzub
heDncP5ckH4YwUePPwDk2L4i
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYvGpVzgzqnwczoBAj7gDjP/ANd5x1kQph+Uv
PPT+Z0L5hnIOP2Jyj/7T8nF4v2i9wtkfCg49Xq9YTH56O4RzirUb5ys5TPnG
Fj9jjrfDB5D8DmWH+/v45hh3Ifj/QaAewWdZPMmKsdbbQeXao2CGOQi++5qj
yxk6EHyB2ID7RuUIPsQ+ZYj9nd4Oa4V0+NLtlB0+bAjIniXu43Af5F5FRQfz
a0dzTSyg/EIZOB/mXxh/zkwguMnj8CRx4TWT/d4OJsYgwAKhu70dmsVrWTPd
GB3CxbdfZKjzdgBLFzPA3XOge1+TSTKC7//E85KpMIIP8fd/e5j/Z4Dsm/nP
HhY+MP573n0GM2ch+AKfHM+nnfWGupfJwecEu+3sq94O0hvF5jMpMDvIO35M
PhPr49ACch8bDzz+3rTldhvtFnZAj18A5eLVtg==
            "]]}, {
           Thickness[0.017009695526450076`]}, StripOnInput -> False]}, {
        ImageSize -> {117.58435865504359`, 23.11330510585305}, 
         ImageSize -> {58.792179327521794`, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {59., 12.}, 
         PlotRange -> {{0., 58.790000000000006`}, {0., 11.56}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.017009695526450076`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lQ1oVWUYx8+9+4qWd+dr9557zpl3wmYGCqstULPOM/yoTcPpJAZKWrgN
m32IQ11tfcxyyHRTi3mnQ4WkMVKahNOpLESUyq/Zoqwgi6Icrsj82nS27vs8
73kuC3rhcPidc973eZ7/83/fM+nFVxdXpiiKEkhcbyWuYOKavW2jXvVSLph1
O2rP55ng882+64er15mwuz0xSnIh99i+vsoWE9af6pnbPi3JHeL9SIz54b/z
BncNxmj+cyZsrWheGOiP0fqpJpwT46EYlP8xcD3+ggZPHzjdqRzNoedTVVgi
nr/jMo/hcJgP6FND1X0OLM2vcC/UJxnXma4xF4pxQ+P51VWJ8ZEOP81dXrxr
kUv3NQbUXxn+vvCsC0fLZ1aMdZr0/NGJ0CLyLrOYsZ6wzRwXdde5VO9mFw6K
uHtyKJ5nM8eELiGLGe9PhXk+rnfJlHXbFHebCRtEXpk5lPcmffz6V1Tmhb+W
fPX4QIi5COt+EJYJfVzJazNkHBsUHBkwtOnl5seOu/L7FJ7/7YQfwpW3FebD
pd3TO+ruez5jHxbc9Qpwngt7P39/f83kYQ91/9GBMpGPccvDMCtssBrdDwoG
bniLRX0nrf9l7N8Gi/L59KY3T3CFBfVXG++29d5idg+F9wZX3GHGOG/f4flV
OIa914V+86PwidMz7cuhEW+n0Ps7m9YvHPX8+jdGGtJWnVFYj8GGX2ourg4y
r+ms7f7nYpD6+KfDjO+fSDL6oMuWvpTfhySPBgDrDUSlDxXq82vSB+2j3hsi
34816qcx6rWK9wUaRIQ+5fc8Q+yflep4npPkZ3FeltTrvlcr8moNSb3GmNHH
3yjgM+b9RYDilmdRvrOCgPlkqqwHPVcB8/orCD/jPtJIf0iBa0KPexpcFv7p
SaX6+k3qx2+pMEXEKcmm++Y02bcw+fREGqAMI2G4KuINpQH1LyL9ls77iHRL
p32w3CL9W9OhV+zfJgsyi0Ol8a4HpK6y32szYSXq7sCTtcUNZzsm8P5Dv/dk
cb9x3c9UZow/pDFjHi06HBHxMpKM+2u7zYz3C1HaR8/rdB4ZUcC+pep0Hu6P
kJ6qRnkOGNSfNpX0v6bROq+ofF6+l5uRf65IhfMir9Uqs+8Hn30/4Pr9Kvcb
z/MZGnMdnn9JRn/O09kPmP+bOvsB91lcZz8gX9bZD5hnwGA/4HcnDPZDk8jv
a4P9gP6YbLIf6Hw02Q84r1uey4csZnzfa5FParIp7zNReAbPgTC8K+IscUjP
2xHuH+Zr2czov1kOM/4HfndgC/YlyX5/x/Eli59jPY9ky3hRONnc11j0oSF9
F5V90MlPW6Kyz0n29fLZ/9/Rf8AZv19Xuczow6YYs///pnoM+O///V8DaWDc

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4sntrVGXazQcqu//uGUcrewA4zOAwARlB9Ee
r1csIRoOHxatVzi7Q9lBdvkLDz15BP9Flva36XfV4fwNqk+a551Vd3Bfc3Q5
Q4eywxSQeXvUHcI5xdqN45Ud3oPUcSg5bPXaYDHnJ6PDfxB4r+jwZd/Hreli
CP513ttiqd8Y4Pwlt5Y/NjyM4MtsFJvP9OC/PdheCSWHGTNB4J99+eFtrjN9
Efy1Qjp86X0IPtgd85Uc/J94XjIVZoC4a72SgzEIbGZw8Ls4MeZfsoYD2Bxe
RHikpgGBG4IPNtcPwYeFHwBaHZ3W
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lX9QVFUUx3eRIjOXXXZZ3v4apNiQt293775dTE2n449o1Bp0YXAry0iI
TCsbwRGjUcl0RlSwQfkRYknT6uRO6/QDsdpCRzEThAg1xgksHCnAGREdGlHb
e+97943NdGfeH5957757zvd8z7kpr77tL5igUqnU0Wdj9ImJPpOzvqgqGPCC
oeTDorZUA8g8Grn+deE6A+S/dClzwkUvTDn2caRglwEeybQXx5xR+M6t4r76
IwoPvOG4VR2S9ucaYHPsyQpPUPp/rAEKX4uudV7IHu66XpOng/KFf8f6Urxw
Fi9BC429EU19l8jYi9eXCp/YGlx65oAIL9oD1vZShZ85fDKomq5jTPbd0LH9
5NzPEuBGePGqulYR+p5ePqfuHT3cbO7ZfueKCEezZwbuBQ1QmV2UWv2UF3YF
yrPUiznGJB+jmXFNbXSVWGHR6bjZH3WLEEoQNIUNNnrePIUvJIzMOfeNh3EL
jm+uh+0n8VxFkIP12Gymel1AsL53rMc7yQZu/pC+Iwex/c6U5NHV592Mz3Xn
DrktCo8PD/444zEXLMP6WG0whnmek+bbaYYCrMPjThja+ma5+K2Vfr9CYPuf
7dy97G6jQ2GcX6LCrceO7nwwzAMi+lqhujJ+w7RVPBzG73+3wMbbM9e0P8SD
Cq9XzNAfSGrq7EsHP86vhftfJvVbz0HVtg9e6BpPh0zMAQ6uYj/ZeMZZPZbS
PL/CbqxHLs/2+3Bca3nYgPVbZJLy4aEa6/2bmfpoiGf5E3/XOBhnzPrev1ct
MC4diRbILEAy9vc1C2Py/kmF00ZS/6o7ZIYtuIEekL7XSHzFQfNVm6h+lQ7q
rzVG6oN/eHgXx/u5juo3wEMFfo90YG14Of3nDh70uH/ytffzfIWf61/wS4Y+
XtLLAUXBovDdCo2kl8Jh11uN6nqFm6Dsj9aLDsjC+7Pjab1vOmg8k7RMD9Jv
s7SQtOfXia8/KsBl7KclOhCw/tMEGMR63NZB4o5oQ1cJNL8OA9zDa78AU7E+
CxJpfqcF6o9NRnpetwC1RAcjPe+yINUvSdJH1pOj58c46X+Xc/DVE2PH8x92
QjPu320c1aPSSffVmiX/uyCf9L8FQvb+9xvaXKz/DDjeHDerN+mPUwr/dGJu
aKULMSb9nIugCZ8XpzDpr91mxiTedhOk4eMWIjoX9Cb44T3b9EIfovPw0ySI
nbg9ecU1N/Vtlx7GyTx1U/0HdbSe+9xsXvbhftnkhjbs49VaxrIfZJb9QP7f
7mb1Jv9XI8Zk/tkVRnjezEfMD2Re+RHzw9ThyRH0PGJ+SMO8EjE/kPm9FjE/
kHodQMwP5H45iJgfSD9+h5gfyHnHEfPDn3mfnPf1Svoe4RiT980c4HRVGg+d
76dM9D5Z4oEtU+LsZ3MsYMF+CHtY/Ui8M0TGJL4yhWeXBA5mhETYgePVKizX
9z7u5Oj8XirSfNIT6XlIhJbySJmvUU/zs4q0nzsSaJxGkd4nexWW9ZJZvu9G
cX2KRVYf4oc2hS9F21vc42Us3980Hz38937/FwP4ZS0=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwB2IQXbim+3ZGgaWDSOWkkrMtYg4wfrRqhMy5ORIOfhcn
xvx7bOGwI9gq4r+7lMPfb6UP5ggi+Awg8MAUzj/Ytjz81CEE/0WW9rfpazH5
/RHd/owbJOH8NgV21TMhkg5/QOYfRPBPHXZam3kPwedyUy1l+oXgg+1XMEPl
O5g5qH9SeTlLE8FPA4FnEnA+2D3HJSDmWUHl0yQcVrzw0PtfaOpwg/e2WOo3
docDtbIW6SmmDjGg8LBhc+jxesVikmjqwOPI5zXjJatDyVbR36ffmcD5Dk2P
js84jeCnxN5xY96ByQebv40Fzv+y7+PW9DAWiPkHTSDuZGBxWAZyz0UEH+y+
jwg+2Nlipg6Huvc1mShDzbNA8MHhN8/UoQ8U3gYsDp82BGTPYjeDy2u85d1n
oIngP0lceM3E3wxuPpifj+CDw6sKwZeYeoUzYxImvxdsHyucD/M/WFkDGj8B
Nx+cHhwR/K87b3X9VYXZxwb3z0wQkGSD+PefKQZfZqPYfKYFCH7h8pIN/86z
Qc2BmQeNbxYzh21eGyzmVLI72FZGrDCNNXOovv/jlrG3oENfcInK9H5zON8Y
BIot4HxY/gl5e/njjIXCDuj5CwBZIzhb
             "], {{24.807799999999997`, 5.735939999999999}, {
             24.807799999999997`, 5.55781}, {24.729699999999998`, 5.0625}, {
             24.3953, 4.806250000000001}, {24.1281, 4.604690000000001}, {
             23.751599999999996`, 4.539059999999999}, {23.412499999999998`, 
             4.539059999999999}, {22.3938, 4.539059999999999}, {22.7922, 
             6.12969}, {22.8406, 6.32031}, {22.846899999999998`, 6.33281}, {
             23.096899999999998`, 6.33281}, {23.8656, 6.33281}, {
             24.407799999999998`, 6.33281}, {24.807799999999997`, 6.18906}, {
             24.807799999999997`, 5.735939999999999}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4iNty8NPLbJ2sC9xrD19h8sBnd/j9YrFZKG1
g/onlZezOrkdfE6w285uRfBLtor+Pp2H4G/Qy1vMmGPtYGIMAlD1qdYO/RHd
/owFXA5bzH8cSvGydjgDAjzsDvUsR/sN1a0dZoKAJKvDn2+lD+Z8tILz1d/y
7jPYiclnAAN2OH+b1waLOZUIfrRqhMw5Gw6HGAXHj8l7rBykN4rNZ1rA4SAx
L07z9AErhzQQUON0SAfR06wdWhTYVc9ckXRIiL3jxjwD6r43kg7TJ/BXmc22
drjvGu84S1AKzgf7xwDBfwCSnygF0Vdj7VBx/8ct424piH+zrB1EKieVnG2R
cugPLlGZvt/KQX7Xgn2pflKQ8Flq5bAj2Criv7sUxP8TrRz2d+9rMnFG8MH2
bZCE89tA7g2RhOuH8cPFt19k2Ifg87ipljK9QvD1tVYKX/hi5RD09vLHGY6S
DvW/rQrOcUDjTxPB/w8C9yXgfLD+KxIO4lOvcGYwWTuAo7dYwoHHf/2UVA8r
h+2g8N/J6eB/cWLMP2criLwxJyS8Hawcltxa/tjwMAecD4lPBL8XHJ6s0Piw
cmgWr2XNbGN2sG96dHzGazS+tjWcX7Cm+3ZGgLVD4fKSDf/Os8DTG48jn9eM
l6yQ9Nln7XCD97ZY6jd2ePp+Xvs4+/wazPQOAFsLQiA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYvGpVzgzqpwczoBAj7gDjP9l38et6d/EHRIP
X9ZOLXRySAMBNQmHm9I1iUapTg5ua44uZ4iQcPgPAvwODvyxAfeNlis4qD5p
nneWycHhtqbsmv+HFRzqf1sVnGNA8O2bHh2f8dsezpeYF6d5+gGCD3bHGXuH
6vs/bhnPRvDTwQ5A8Fd+e1lxxkDBoWSr6O/T9+wdPixar3BWQsGhgeVov+F3
e4i7/stD3KuL8B9Mvjei25/RgA+uH2IuL9z8F7WPs8/nIPjg8JjGA+cvv7X8
seFhbrj7ZTaKzWdS4Ib7D8aH+R/Gh4UPjA8LP/8nnpdMJ3PDw5cBBA6IwcP/
gWu846yPYvD4CXl7+eMMRUR8wfwHAA5H3rk=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4gf7+OYYO7k7vGnL7TaaLecA4ztPaBZKy1J0
WNN9O4Phv5tD+eFtrjP/KjkoOH5MPlOL4Ds0PTo+wxrB5/FfPyX1g6tDOKdY
u3G9ksNN6ZpEo7WuDsYgMFnRIVJ8+0WGOFeI+VUKDrdA8qauDv9B4L4snC+/
a8G+1HUI/lohHb70OlmHHM6fC9KtXR3OgECOrMPOW11/U+0R/Cnf2OJn+CD4
ISUq0/8nuDp82fdxa/o2WYcniQuvmeRD7fsv6zDPRufKrDZXhxkzgaBSzuEN
7z6DmV2ukPDYLeeg+qR53tlJUPf4yTscqJW1SN8C9d9+BYj5N1wd0tOAIEzR
YaNe3mLGO1B+mqLDlw0B2bO+uzrc0ZRd8/+yokNFxArTs9xuDg9c4x1nCSo5
uKqWMs2yQPDB/luM4H8C6X/uBgm/zQpw/lmQ/3Rk4Xyw+otiDhGg8PVzg9h/
TMDBDWR+hyucv+yFh97/jy5wPtj/01wg4RMmAueD/S8tCecHvL38ccZCGQew
t865QPzzWMFBYuoVzowqV4duG89daU5KDhfz49nPTYSGT76SQ9vy8FNGS1wd
3NccXc6wA8EHx88dBP/9ovUKZ38oQdLbfFd4egK7dyaCD06fRQg+OLxtXCD2
NynA+WDz14jD+ZD0JQSJj+kuDvYljrWn7/BCwtvZFc7/FZN79J+QG5wPyw8h
IP8rijqg5xcAvpF2Qw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4jXdtzMYnns4+D/xvGQqzOCAwg9mcIgQ336R
4ZmHw4HufU0myQwOtb+tCs7d8HC4zntbLNWM0UH4k+P5NF8PBy5HPq8ZmZwO
ak+a553V8nBYK6TDlz5PCM4/AwI94nD+TBCIVHDYqJe3mHGJh0M4p1i7cb2S
w3FNq0mnr3s4uExoFkqzUobbD5bPV4a7z8QYCIoRfPc1R5czdCD4KtceBTPM
UXb4FZN79N8jD4cPi9YrnN2hDHc/jO+mWso06wSC732C3Xb2VCj/hRKE3+vh
cFtTds3/w0oON6VrEo1YPRycQe7rUnCoA5n3wt0hRjVC5lyMNJwP8y+MfxbE
zxFw4PVfPyXVAxZerA6qoPC45OEwAxwg/+zB/FsIPsw/6HxYfAEAIonJxw==

            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYpbFk6wY33o5mBiDAL8DjJ+eBgTLBBwSDl/W
Tj2J4Nf/tio4l4Hgyzt+TD6T6uWwM9gq4j+7IJzfqsCuesZECM4/fQYI3ijC
+c4TmoXSopQcKiJWmJ5N9nJYK6TDlx6n5MDjv35KqgeCP99G58osOS8H5WuP
ghn2KDq4q5YyzXrhCdWv6PAfBNox+Xc0Zdf8v6zg4ND06PiMxQi++NQrnBm3
EHyRT47n00S9HB64xjvOclSE82Huh/Fh/gPrF0L4/0J+PPu5jZ5wvt6EBT8M
+zD5sPA9rmk16fR2T4cD3fuaTJL5Hfbc6vqbyu8F59+Rrkk0skXwVZ40zzub
heDncP5ckH4YwUePPwDk2L4i
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYvGpVzgzqnwczoBAj7gDjP/ANd5x1kQph+Uv
PPT+Z0L5hnIOP2Jyj/7T8nF4v2i9wtkfCg49Xq9YTH56O4RzirUb5ys5TPnG
Fj9jjrfDB5D8DmWH+/v45hh3Ifj/QaAewWdZPMmKsdbbQeXao2CGOQi++5qj
yxk6EHyB2ID7RuUIPsQ+ZYj9nd4Oa4V0+NLtlB0+bAjIniXu43Af5F5FRQfz
a0dzTSyg/EIZOB/mXxh/zkwguMnj8CRx4TWT/d4OJsYgwAKhu70dmsVrWTPd
GB3CxbdfZKjzdgBLFzPA3XOge1+TSTKC7//E85KpMIIP8fd/e5j/Z4Dsm/nP
HhY+MP573n0GM2ch+AKfHM+nnfWGupfJwecEu+3sq94O0hvF5jMpMDvIO35M
PhPr49ACch8bDzz+3rTldhvtFnZAj18A5eLVtg==
            "]]}, {
           Thickness[0.017009695526450076`]}, StripOnInput -> False]}, {
        ImageSize -> {117.58477708592778`, 23.11330510585305}, 
         ImageSize -> {58.79238854296389, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {59., 12.}, 
         PlotRange -> {{0., 58.790000000000006`}, {0., 11.56}}, AspectRatio -> 
         Automatic}]}, "LineLegend", DisplayFunction -> (FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[8, 27], 0.2962962962962963]]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[8, 27], 0.2962962962962963]]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[19, 27], 0.7037037037037037], 
                    NCache[
                    Rational[19, 27], 0.7037037037037037], 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[19, 27], 0.7037037037037037], 
                    NCache[
                    Rational[19, 27], 0.7037037037037037], 1]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], RoundingRadius -> 5, Background -> 
         RGBColor[0.9703703703703704, 0.9703703703703704, 0.9703703703703704],
          StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 
                    Rational[8, 27]], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.19753086419753085`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", 
                    FractionBox["8", "27"]}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 
                    Rational[8, 27]]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 
                    Rational[8, 27]], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    Rational[19, 27], 
                    Rational[19, 27], 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.4691358024691358, 0.4691358024691358, 
                    0.6666666666666666], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    FractionBox["19", "27"], ",", 
                    FractionBox["19", "27"], ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[
                    Rational[19, 27], 
                    Rational[19, 27], 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    Rational[19, 27], 
                    Rational[19, 27], 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Tiny", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, Background -> 
                  RGBColor[
                   0.9703703703703704, 0.9703703703703704, 
                    0.9703703703703704], StripOnInput -> False], "&"}], 
               ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "5"}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.877612575282651*^9, 3.8776126135035524`*^9}, {
   3.8776126540408773`*^9, 3.8776126733201065`*^9}, 3.8776127390157843`*^9, {
   3.877612857200219*^9, 3.8776129373454113`*^9}, 3.8776129853403006`*^9, 
   3.8776131174177513`*^9, 3.8776131510627704`*^9, {3.877613212424173*^9, 
   3.877613348055765*^9}, {3.877613398804166*^9, 3.8776134045208054`*^9}, 
   3.8776134400730395`*^9, {3.8776138254906645`*^9, 3.877613832838006*^9}},
 CellLabel->
  "Out[322]=",ExpressionUUID->"4080920e-2241-422e-849b-c7b9c3fb3460"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newtg\[Xi]", "[", 
    RowBox[{"r_", ",", "m_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"4", " ", "m", " ", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"\[Xi]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "r"}], "+", 
         RowBox[{"9", "m"}]}], ")"}]}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8776825264312024`*^9, 3.877682539456351*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"1d4f5c02-3b2b-4b6a-8533-7f3dc062169c"],

Cell[CellGroupData[{

Cell[BoxData["Horizons"], "Input",
 CellChangeTimes->{{3.8776824577107935`*^9, 3.877682459113765*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"09c13f44-83ba-44e9-8b11-578bf3a1f1de"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", "m"}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "279"}], " ", "m"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["m", "3"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{"48", "+", 
           RowBox[{"8457", " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"1728", " ", 
            SuperscriptBox["m", "4"]}]}]]}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "558"}], " ", "m"}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["m", "3"]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox[
          RowBox[{"48", "+", 
           RowBox[{"8457", " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"1728", " ", 
            SuperscriptBox["m", "4"]}]}]]}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.877682460032359*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"c8a2d531-af23-43ac-b990-64138aefc50a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tcl", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"newtg\[Xi]", "[", 
        RowBox[{"r", ",", "m", ",", "0"}], "]"}], ",", "r"}], "]"}]}], "/.", 
    RowBox[{"r", "->", 
     RowBox[{"2", "m"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tqu", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"newtg\[Xi]", "[", 
        RowBox[{"r", ",", "m", ",", "1"}], "]"}], ",", "r"}], "]"}]}], "/.", 
    RowBox[{"r", "->", "Horizons"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "@", "%%"}], ",", 
     RowBox[{"Evaluate", "@", "%"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.0"}], ",", "0.05"}], "}"}]}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{"Darker", "@", "Blue"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Darker", "@", "Green"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thin", ",", "Black"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"MaTeX", "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<m/m_{Pl}\>\"", ",", "\"\<\>\""}], "}"}]}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<LM Roman 12\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "17"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dotted"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"LG", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<T_{cl}\>\"", ",", "\"\<T_{qu}\>\""}], "}"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<T-M.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8776825538879747`*^9, 3.877682568343075*^9}, {
  3.877683519664226*^9, 3.877683889909489*^9}, {3.877684213014264*^9, 
  3.877684217428616*^9}, {3.8776850543723173`*^9, 3.8776851165549097`*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"eb5ea029-f82c-41b7-a47f-900b8dc66215"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         LineBox[CompressedData["
1:eJwVlfk/1PkDx50d0haKXLOYYqNIbelQr3eO1FaS0C4Vhi6ij9sgrMjRssM4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          "]]}, Annotation[#, "Charting`Private`Tag$115057#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0]], 
         LineBox[CompressedData["
1:eJwV0nk8VdsXAHD33HvOyVD8NHiveoZ6NJhupUHSWio8RGRIIUMlEmUqIbnu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          "]], 
         LineBox[CompressedData["
1:eJwVj3s0lAkYxikdM+NSg9zvn+SWaksi7fs2FCEpbO1IMXKpJn2Mccutab4o
l4YscsmJdNmoFM4qJES5TNZtW6Z21+VIVFuaFtms/eM5zx+/c57ze4w4p/YH
LZORkfFeyv8tY/+6rbVcHv+Sfdp7mUdBZlHYobz78qhrbldcEU6BsHNY/Ee3
PFYMxdqwTlLA0oiequqXx4FC83F1LgWLHBWacFge90aFMsePUxA377LDbFIe
sVrBJiyUAtK89gEpR8MGmYAPNoEUWPP39bAUaNgiUOt6GUDBVNP0tJoKDelS
5nO+PwXBBwnTOgMaDpjXk1f8KPBLEeXLbqPh+eliQcUBClzHjydkh9NQkhvn
0ulKwa4EosIphoYp4TK3DHcv+a2WDH1JpGHdFunJcGcK7Hfu2eqbTsPKelf/
FU4UWJSvnyFu0JDTzombdaBAIehzaI2EhgFvvLI0rCnoGkvwfulMR9rFpJAs
JQqexW85e8GDjptL3Ie4ChS0qn2ocvBZ4s6DDjvpFNQ7+a+8yqHjcC97blqO
goprrI5jCXS06vMO1FoQQsZRefx6n45tnqW27yeF4DEmstTXZ6CMdRK3tUUI
XZZj/YdMGJjHnWyPfSIEN55tYqEFAx86bgha91gILste92jaMlApSjn+4kMh
sAwto1Q9GciymaqFKiHYHHraRBMwsKHXhelzRQi6/XM+M+MMXCjeaRAVLYS3
LZzkZ5UKmHviVO0ZUyFYMwf1HI8o4eYNQ/pjYWeBAdIAyYwyat9s0DvwRADO
79j/GPuswkS2k/0ETQAvm4/Ksq2Y6JWbIcphn4Ga1NbDhlImFvE+7/V6nAzB
K/h/isUq+LeNuOCyQTIERpyuUSxQxehejUK7NUmwPsRS7B6ghtOpQ5+qDBLh
hYqVAt9uNT49lmM0q5oAj+4ICq2Wq+OrYehhm8XDaVkLz65X6tiXeaEn3fY0
MCRxLmHVGkj78cvWiYNxMH7dKKckXhPnGw7q3s2JhRwzLbk6Hy1sXunOF3TG
gKgguD3AUBvfX+a8eKUVA+wcP7HihDZK/HAsOzIaZp3K50oadXCXcgYvvCMK
RsdZMc0puhjdEZ/TtikKSrdv1OkO0MOCqLGbJfl8qKT4zJB1+rip3tnyjTIf
UnwC3ZZL9bFW+96IaWYk2Eiu3krpNsDs1jcTdHok5JsXVna7GeL4tlXf0rN5
kNSUke9WZ4gS+t5TMpo82KPjU95hYoRv08pEduURsCOs3Zd53ggfaf27seP7
CCjR5Zh0SY3w3C9F2vz+cDBpuZHr4WuM7Dt8zcP8cBCta7bobTTGldNTLQM6
4RA8I/frcwsCheIv7NxGEjhVnwzPXySwrzb1vdwJErgCrwXXLAJrjjYw8o6R
wPeq/k3xEoFZIm6QeSgJqVJ+piiXwFvvvg54BJFwx27ua14xgc43LEqLjpAw
92Rx8PptAqcGbH939CZB1KuY0dpO4P74Sz80bSehoOxk6LnnBKbl2ZiwHUgo
ixQ7unQSuHFZqPVnexJq1UXznWIC9dp3zJptJUHCVg3tGyBweo2p/0/fkbB2
VMtxZHRpP/tnXuxaEjZUx+lfGyfQ8oHXcg1TEuyp4bmgCQLT95WIq01IcF9b
fG/yLYEjdqMaH41IiDhhqP/xI4FDGmd5XF0S4h3OzN2fIXBFSPlrBR0SKKWR
/kgpgZ6rpMLbWiTk3y1Lm50l8LHtiGBKnYTSZLmQh/NL/69xhtJWk3B7XxAr
foFA392DXCs1EqqN2/S+/0bgvZvW9t0qJDTOmM4tLhK4y9WPFcYk4T9mxk6d

          "]]}, Annotation[#, "Charting`Private`Tag$115057#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Thickness[Tiny], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJxFz2lI0wEYBvDZtGLOcFqmqdt/Ji7nkX4IMvJIg8yLTJcw6djUzfJKcWBq
ZabpEG3V8GQMNQ0RZ8YM7FimpnktdGXRjMQ5RFPQ1tKptQryfV94ePh9e14m
P+tsyg4SiRT9N/9adoO/0z+5Ioj0/wY0RFQCcTl42+ZB1W2CuAaW9VYyrAgx
OD1QlLHGqANrNlOlK4w28C7tLGuZ0QNuHJFnf2MMgxWdYm2672ewMHiibilH
B87Ue+qUigUwhVnC+np0BVxlO8puvGQA87Xxr8hjP8HZb0r4WawNcNdVapzj
6V+4pyBt0S+BFLLtYvlW7I8lCzBJMxPyIp8M9sgV5MWzrcBzxppz1i93giP0
V67fz94NjpmTeNHpFPBiP7/obYc12Jc25Rp20QZMCTbypg17wKeWuWtuHFvw
p75kC643DdxdPnCBMKIFVqIZtdoOnJRT0E2ttwcfFnqpo3h7we/svK1FAfvA
zxXFDd5kB3CBBfvM2Bc0ZTo/PFO5H6xvZUrlhY5g6SEnyx6OE1hSLxjiEQfA
XOl5NXUevX6yxSRXOYN1+tC8vjIXcFOgv/M4zxXcUSqiCX3o4DJOUiTZiD4y
3dhWNs4A13o2dIxHEuCbvZW1kT3oaGdOy4g7E3wicyiRJkbLXfjuY0a0e/+j
6phEN/zPp489qUILDJYTw+yDYH7Xd0J8F51eHLcVcQ8tilN+pD5AlxtFVZJq
tCLAtFkjQ5tem6da29GSSWrlwBC6vjkj9c4wujlXHRY+in7qINkYVaOnufap
mg9ols4pbFaH9lPm0x/q0cdKtaaUeXQUS/Z4YRGdk0bQV1fRhcdvmZ4Y0KU2
s+9zjejazuaK9XV0U5Gl8NkGuj02JbRwC610G3QN+o1WGTxMZjP6DwbEFmI=

          "]]}, 
        Annotation[#, "Charting`Private`Tag$115057#3"]& ], {}}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontFamily -> "LM Roman 12", FontSize -> 17}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         GraphicsBox[{
           Thickness[0.5025125628140703]}, {
          ImageSize -> {1.9925280199252802`, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {2., 23.}, PlotRange -> {{0., 1.99}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}, {
        FormBox[
         GraphicsBox[{
           Thickness[0.019007793195210038`], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

              "], CompressedData["
1:eJxdlQ9MlGUcx+84lA4h1oUH896X9+7eu7333nsHEpDgEH7USMMSAqfXpCQF
ybBk8zYhYCu0tUVOKzIxMsQ2ssG4Fn9ONxFjziYoWumMXJbcpmTkn8wwELvn
ee793ejZ3r37vM/ze57n9/39eS0bthZX6DQajTb4bAs+EcEn8MrBi+lxybB9
qC+/JVYElW+1d5vPZIpwfVvvwukbbqi7MjWWtk6E8pcuP6Pzh3n96mKpbXOY
A56E/vNlbvg1f33e/jwRnvsuatmnGW62f5cVuuyBHQdedwF/tG2g4k8BRshw
KfCOOco+Es8Dd+BleficjFx3x1dU9WaYx8n9bjogvvZD7xlbmOl5LwjIT+/Z
Ydj0nhnejjy5O3WtDIfvTdSMtFlwv4d0WCDFItzdYnSG5kW49ppy75PPFMjI
Pla896CE3EKHjJzw8Y/6V9sV6Kb+OJkOsput+0lCfiItOD6yI3cZXI9WDogg
dFxfkXxFATKdttEaYpnpvsIK8e8X/B7ZozA/nBa07yT2OTxyOt0gAflE00Bj
ui4eKjcFx3wFaklchg0hnZ1wd+B2b+VeA/iS3zik5VywzJvXMNwah/aDxP6Q
HvlS7M/Gir55yMw+Ak4d9e+a73PBF2Md46k6DeyMLexurlAgsGqi7IEwnaue
Z2zkmheX/JM7emHNHykmB7IfGq+empKQC0ieXJDAZ+pzn94ylduzZOrb8q8k
SKDz/yL3FvgyW2tnkJdscOfMG5zJpTp8IwH3tfHziLJZdl6dA/rJ+iwtMHZC
dYfXNzuqgx7if70L1tk93NlsPTLVozQGebenqVBbHQuJJC9vKcisLpzIc/Q1
xrA8G3MwPcUFbH5Egr/J/JoouD95YzBLtLH7tkWG6scCEw3jVaOdOrhJ8qDG
zNgVAasnf7i97wSPXE/WV4U5v/Nkh6aGQ/vlhP0mjJ/K6vkqq/4Xkf0tHBQG
nv0+oyQa64vFOxpKybp6HrxUvwXgIXxZCH2PAfHi1RJNqxl6aHziWB0cFtn7
/mOw6vwHpbOig53HGWAj6SMeB9Pv3ONA4xnthN9oHRtZfQpKSM9E1J/eq3wR
xke6Y5vYr+eRHxC74wIyPf9FM+wkfWC7gszy34nc2i4embkmI+8j7yyZxW9c
wH5A46AV4PTQU12bf7EjP0/8G7KzPpSahPFl+3BMn2wzLCZ5+peJ9TOvADUk
jk0m2EV08PHIanxVVuNLv6/kMH7UrohHpus8wtx5nwD+kqWeh8t5OLa1frLF
HvLviABr9cZ301KsoNYj1T3XyvzLcTC/dDbUM4n0qeMSMs3zRTLyQtK3mmXU
W2VVb5VX0v+CA54kuuY5IJH000Zb6C2x+9Va2fp0ifXFLy3QML20+uwjEvMv
M8xq/qlM80JOAjft7w7U4y1yr34Zmad914U85/93yQr//z/+B2hoFdo=
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{22.8797, 19.5}, {
              22.8797, 19.704700000000003`}, {22.709400000000002`, 
              19.823399999999996`}, {22.573399999999996`, 
              19.823399999999996`}, {22.4891, 19.823399999999996`}, {22.3359, 
              19.823399999999996`}, {22.200000000000003`, 
              19.450000000000003`}, {16.5172, 3.4875000000000003`}, {
              16.415599999999998`, 3.18125}, {16.415599999999998`, 2.97813}, {
              16.5859, 2.85938}, {16.721899999999994`, 2.85938}, {
              16.823399999999996`, 2.85938}, {16.9766, 2.8765599999999996`}, {
              17.095299999999998`, 3.23281}, {22.7781, 19.1953}, {22.8797, 
              19.5}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

              "], CompressedData["
1:eJxdlQ1MG2UYx9uNjMyISwiGJbRey7Xpx3WbCGh7/eC5MwyzD5l0wRqriLNj
ihF16GCwEcfUZBOHC3NQCXYlhs2MQBy6sjDEIUFHyzJh07BFdCHZF+hAskCm
w7739p6Lvsnl7nd378f//zzP++pfrigKLFepVOr4tTN+LYtfk/0PtWbfEmHX
4Df5LSksyHwn3KWL2VkoHRzjAr+LUDO5MJH9PAvf7tHay8YVrrvHvzk6oPDn
Ltt4sF+E3/JLhKDAQrXveG7sVGL8zkwYqyhJHn1PBO2ZUH/gDwZaSMsS4X1d
sjGapoXplP5HWyYE5KT2w7x6SGFpfWEB0qoPV8YMCkvzPcMgP9lYn7r9gA4+
7Hj2/GN9Apy4e7MqGtLjeEtS00P32jfa1dPydxYYYXZbdLMIua6zRZ8eMyFL
62yxIKcfGV+5I8xRPWoRSrYWmUKWNRAlzS8gZ5M2Asi+9NMXVcUATMeNp9ZO
cjA8KHa+ej8vwRb4aMOtpJzZPEgjDz0cfBF/vVSah/39uvgCNB7kZmldLuTr
r3F3j8acULY93lZwcMhbaTha56Trslnput92Ut0aG1ScPHhlxwCP/aX51Qq3
E0PrHcgfk/EYBwyfiTSs6LaBWwqwHfanFHY1BTjY+fXD90b22nE+ImtJsMOF
S8XT6zLMyBHYd214wYS84Ydk92eXTHQ+rx16nlg498qXie9vKSzlX5PCe0n+
Ndshh/h8ygTnPogH/KvEfDVmePriJ/77f8lshZ9T54QL6x3QQ/TX2uh48wo/
SGT4eGTDVH1bbDcPq9tetIzc4ZBvEKG3rciyXsnvQh5q5rq3lE+YqZ9Zie9R
E8zHXwdPO2Bx5vaAgzVABhn3JUeifvQ0PqID/iT1V6WjnOqArTNjs83faZFr
yf/lCuefHOpQVWmwfwHhSAbGT2Z5fpll/VvI+HoN1CUNHcpK57G+JD0MD36j
TzNaq034x4OP8FWG5qOfB/byNa+qVUd96+NpvZxgoalx1e7HNzppHFgzbCJ3
rxO2vXB1/XKfmfo64KTxfMBK/Sp10fpkOKrnJxf6P987ceCfgBvjM1V67HLO
Kg+yZHOfwlJ9LHpgP9G1i0Om+W9Fbg2zvX9ftyBLd4cFNpG8HPLgfuAi+d7g
gfOkbn81Im8mugaNYJqJb2DPeTC+R4j+K27qj0tHx/3RTfezSob62+WGBt/B
QnW3FlmOr8xyfBsIT7oxfpIvOg/y9yT/wwrvIfUR8UDEy/uWCrSJ/gl9vQyc
JfGfysN6lPybzqP6PGaQ7C4D9HNNY2ghq1hAlvbTToXLVy6GykYE9Ftm2W+Z
NxJfc810v3hXgNUkzvsMQLYjVYFA11edSf/PFuh5dFwPBcZ3lgXNAtVnV1jO
P5lNc4abQcsjdN7XBfRDOg/GFV5H9LSJyP85/37JhP+fj/8ChH0czA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {
               1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ/WlDQPasfncHJs4u+eR3qg4w/hbzH4dSTqk7qD1p
nndWy91ho17eYsYaTYc3vPsMZma5wfm/YnKP/pvkAudHiG+/yFCG4PP6r5+S
moHJn71IeecfdgQfYp8GXD+Mz7J4khVjL4K/7IWH3v+XmPyZYIDg6yjKf8kJ
03BYCuVrQ/kw+RaQxaoaEHc9cYH7F2y/mIuDwq4F+1LfiTpYXDuaa8Lh4nCw
e1+TibOIw03pmkQjVheHHcFWEf+PCztITL3CmTHLGc4X/uR4Pq0WwdefsOCH
YR4m/wwIvBGC89PTQEDIoTJihenZagQf7P9WBH8FyP0LEXx31VKmWQecHdYK
6fCl1wlB7L+L4DOAwAQXOB9s3lo0/lkXuHmw8IHxdUHu+4bgr+m+ncHA7orB
B4eXnzCcD/NvwuHL2qk/0cLrEYJfslX09+k2BF8I5P5WF4d1IPfJicD5bmuO
LmeYgeC3KbCrnrkiAtev8Unl5SxNUUh66oCaly4K9487SP8JBYj9r1zhfLD/
97rB+bD0D/afmbIDev4AAPUNVSE=
               "], {{46.12029999999999, 11.215599999999998`}, {
               46.12029999999999, 10.906300000000002`}, {45.965599999999995`, 
               9.89219}, {45.41720000000001, 9.34375}, {45.2141, 
               9.129690000000002}, {44.6422, 8.67656}, {43.55629999999999, 
               8.67656}, {41.876599999999996`, 8.67656}, {42.6875, 11.9313}, {
               42.79379999999999, 12.3719}, {42.84219999999999, 
               12.395299999999999`}, {43.30629999999999, 
               12.395299999999999`}, {44.4859, 12.395299999999999`}, {
               45.381299999999996`, 12.395299999999999`}, {46.12029999999999, 
               12.109399999999999`}, {46.12029999999999, 
               11.215599999999998`}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYCYmMQkPZ0cF9zdDmDhaQDjN+qwK56pkTS4ZZ0
TaKRqKdDShoQLJN02KCXt5iRB8EHUWn/POD8MyDwx8NhR7BVxP90SYd5NjpX
Zn3zcHjgGu84a6MExPzbMHlRh+OaVpNO7/dw+A8C94UcVJ80zzvbhOCzLp5k
xRiKyQfbmyYC54PNFxSF8w9272sycUbnizl82hCQPSvew2EmGIg7FG8V/X3a
zBNinpqmg/m1o7kmFp4Opw47rc2003TI5vy5IN3a0+HX29cHLJMRfDObvUHT
GhF8meUvPPT2azoEl6hM/6+Bmw8Oz6tQ/8zXhITHbg+HGrDDNB3aloefMlri
4cDM2SWf3KfpUPfbquBch4fD7EXKO/+0Q+VTPBw2guKhRhPij0gPB+8T7Laz
SxF8sHp2BH+L+Y9DKac0IOZlIPhgd5Qj+PKOH5PPHMXki/Z4vWKZguDrKMp/
yQlD8CHhheAHgj2q4aA3YcEPw30eDr4XJ8b8O6wOCQ8GD4eQt5c/zngo7nCg
VtYi/Y+7w5u23G6jaHGHhMOXtVN/ukPc/VMMzv+y7+PWdDMEvx2UPq8IO1zM
j2c/Z+gBSXdvBCHxW4/gLwMG+/+NCL5906PjMy5D4/+nECQ9v/FwMAHFQ7GI
Q4T49osMbJ4OGaD0wCYGzw/pYD4if8DyCwB+vm3l
              "]]}, {
             Thickness[0.019007793195210038`]}, StripOnInput -> False]}, {
          ImageSize -> {52.606774595267744`, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {53., 23.}, PlotRange -> {{0., 52.61}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}}, FrameStyle -> 
     Directive[
       AbsoluteThickness[0.5], 
       GrayLevel[0]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5], 
       Dashing[{0, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 9.999999795918367}, {0., 0.05}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.07598784194528875], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZiR+MSKE8MmRi+p5iOrx8Um1Z20
DgdkNgBdsgJ/
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJfIGYCYhNjILgs5VBx/8ct49VyDvK7FuxLXSft0Gnj
uSstSAnOrwbJdys5nAEBHwT/TVtut9FuKTh/ya3ljw2ZGeD8K7+PXZ938489
jD9jJggg+GD7N/+235tf83amqZJDztSEQovPn+1rQPKv5Rxe1D7OPr/ms/2B
7n1NJoflHM6C7f9sH/L28scZjQj+A9d4x1mBCH5PRLc/o4AcxHzjL/b/QeC+
rEPti6Zf0yy/wvlg58z8BufLbBSbz/Tgm/32YKuI/+xyDk/8Xib8nf/dHmzO
ZDmo/D/7O5qya/5fVnRQ/6TycpYno4Nw5aSSsyxQ/3zmgvPB7s/hhfO/7Pu4
NT2MH85PTQMBfoeV315WnGFA4z9QhPNh9oHDQZnfAeytZkUH3yeel0yF+R26
QfFVpOjQB/L3BjaHVgV21TMmQg52JY61p2XYHMD++y8Acc8bVod0kLHLBKD+
+2cP47Pr/+K61PMLzm8Sr2XNdPuJwQfHH7eAQyMaHyYPCXd+SHwW/4bzNUDh
1ckK8UcyPzy8YHxwdFQKOsDUQ9IXgg/zFzofQgvA+TD3RqtGyJy7Iwjnw8IB
Rd4Gwb/Oe1ss9Rs/nF+wvGTDP38+SLxtE3BoAPuPB5Ivzgk4tID4bDwOvaBw
/4Dgg/0RKYjKB/oLbI4YlD9TEG4eOPxeCzqsFdLhS48TcnCe0CyUlqXosAOU
DpcLQdL1H0WHfnD8CsHTTwzI/X+E4Xyw+nQx1PS2TRLOd19zdDmDhBTEnjpF
OB8cnJsV4Pzyw9tcZ/oqQMLhmSTEHht5hzUgffckIeEsIg8NB0loPMlB1B+T
dADnz0TcfLA9P2QdIPlUygGW/8C0PYIPKS8QfFh5g5K/kcovAAwMGug=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYCYv7YgPtG6koOhctLNvw7z+EA4/8HAXtOhz35
NW9nsio5tIjXsmYe43QoP7zNdeZbRTh/rZAOX/o9BL/6/o9bxrcVHbZ7bbCY
sxOqfq2iw+Jbyx8bMnM6vF+0XuEsh6LDGRDgYXOYPhMIbso7gKiZkqwOO4Kt
Iv6ry8H5Z0HqdGTg/C/7Pm5NL5N2eFn7OPv8GnY4vz+i25+xgAvO93/iecl0
MpfDge59TSbN0g7yuxbsS+UTgJov69CuwK56RkQIKi/rEK0aIXOuRsjhL8jf
+6H27xR2cF9zdDmDhwKcDw6fcAR/Boj+ieALV04qORuiCLVH2OE02P2KUPuE
IeF5VAHi/zVCcH4lKNxOC8L5xmAg6BDOKdZu/F/B4SDInY8FIHx7RTgfHJ4d
CD443t4rQuLBWxDOh4SPEJwfA/LvH2F4fID1N4tA3O+iAOe7gvx/QwbOB9PJ
kg4PXeMdZwUKwvlLwPHLA+dvA8V/JbvDdlA4sEs7NIPSRxuzw5u23G4jaTk4
X/nao2AGH0U4H5b+1D+pvJzliUiPsPQJAA5vNIk=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4hZe//VTXNUc7Esca0/f4XJA50tMvcKZ4aTm
oP5J5eWsTm6HGRP4q8y4EfwXWdrfpt9VhfNTYu+4Md9QdTAxBgGo+tOqDv0R
3f6MBVwOmfkfWk9OUXU4AwI87A4snF3yyX6qDjNBQJLV4dfb1wcsH6vA+YG3
pGsSizD5DGDADudv89pgMacSwY9WjZA5Z8PhsMOh6dHxChUH6Y1i85kWcDiY
2ewNmtao4pAGAmqcEHfoqDm0KLCrnrki6XBi145eNgM1iPgbSQddRfkvOWZq
Dvdd4x1nCUrB+WD/GCD4D0DyE6UcZoDc+VPVoeL+j1vG3VIOGSD/XlF1EKmc
VHK2RcpBbvkLD716FQf5XQv2pfpJQcLHW8VhR7BVxH93KYefIP8rqzjs797X
ZOKM4IPt2yAJ57eB3BsiCdcP42/Uy1vMWIPgi/Z4vWK5guAnhASpL3ip4hD0
9vLHGY6SDn+/lT6YIwiNP00E/z8I3JeA88H6r0g4GGitFL7AouoAjt5iCYcV
315WnJmg7LAdFP47OR3c1xxdztChDJE35oSES6Oyw5Jbyx8bHuaA8yHxieD3
gsOTFRofKg7N4rWsmW3MDo0sR/sNr6Pxw1Xh/EcR4tsvLlB1KFxesuHfeRZ4
euNx5POa8ZIVkj5l1Rxu8N4WS/3GDk/fz2sfZ59fg5neAT91PO8=
            "]]}, {
           Thickness[0.07598784194528875]}, StripOnInput -> False]}, {
        ImageSize -> {26.327810709838104`, 23.11330510585305}, 
         ImageSize -> {13.163905354919052`, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {14., 12.}, PlotRange -> {{0., 13.16}, {0., 11.56}}, 
         AspectRatio -> Automatic}], 
       GraphicsBox[{
         Thickness[0.06472491909385113], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZiR+MSKE8MmRi+p5iOrx8Um1Z20
DgdkNgBdsgJ/
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJfIGYCYhNjILgs5VBx/8ct49VyDvK7FuxLXSft0Gnj
uSstSAnOrwbJdys5nAEBHwT/TVtut9FuKTh/ya3ljw2ZGeD8K7+PXZ938489
jD9jJggg+GD7N/+235tf83amqZJDztSEQovPn+1rQPKv5Rxe1D7OPr/ms/2B
7n1NJoflHM6C7f9sH/L28scZjQj+A9d4x1mBCH5PRLc/o4AcxHzjL/b/QeC+
rEPti6Zf0yy/wvlg58z8BufLbBSbz/Tgm/32YKuI/+xyDk/8Xib8nf/dHmzO
ZDmo/D/7O5qya/5fVnRQ/6TycpYno4Nw5aSSsyxQ/3zmgvPB7s/hhfO/7Pu4
NT2MH85PTQMBfoeV315WnGFA4z9QhPNh9oHDQZnfAeytZkUH3yeel0yF+R26
QfFVpOjQB/L3BjaHVgV21TMmQg52JY61p2XYHMD++y8Acc8bVod0kLHLBKD+
+2cP47Pr/+K61PMLzm8Sr2XNdPuJwQfHH7eAQyMaHyYPCXd+SHwW/4bzNUDh
1ckK8UcyPzy8YHxwdFQKOsDUQ9IXgg/zFzofQgvA+TD3RqtGyJy7Iwjnw8IB
Rd4Gwb/Oe1ss9Rs/nF+wvGTDP38+SLxtE3BoAPuPB5Ivzgk4tID4bDwOvaBw
/4Dgg/0RKYjKB/oLbI4YlD9TEG4eOPxeCzqsFdLhS48TcnCe0CyUlqXosAOU
DpcLQdL1H0WHfnD8CsHTTwzI/X+E4Xyw+nQx1PS2TRLOd19zdDmDhBTEnjpF
OB8cnJsV4Pzyw9tcZ/oqQMLhmSTEHht5hzUgffckIeEsIg8NB0loPMlB1B+T
dADnz0TcfLA9P2QdIPlUygGW/8C0PYIPKS8QfFh5g5K/kcovAAwMGug=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQvVZIhy+9T9GhRbyWNdPtnz2MX/Oi6de0nf/t+WMD
7hulI/jpaUBghuCfPgMEbxTg/NLD21xnzsXkv6x9nH0+h8GhBMp/AeXD5KU3
is1nWsDgADZvjYLDdq8NFnMqGR2Urz0KZvBRctgRbBXx/7goBr/bxnNXmpOS
Q4xqhMw5GTEHsPvlEPwZM4HgpyKcD3Z/maLDm7bcbiNrqHk2ig4ilZNKzraI
OAiDaBFFh76Ibn9GAVEHkPaZKxXg+sH6dsvD+QFvL3+csVAGzo8G0TGSEHOe
CMH5/k88L5le5oPzD3TvazJZzOlgYgwC0g5bQf7dyQbly8L5YP/EycH5rmuO
LmeokHcIAJvH7sAAAgYKEHdGckLMbZaH0MlMDq0K7KpnTOQdUkH+fvbfHsY/
Awb/7cHhuFwWHl9gYR8E/8u+j1vTv8lg8EWbZKYYBP+F88Huq/xjDw4PRVlI
OD/7bQ92bwSCX3P/xy3j1wj+dLC75aHp7w9UHsEHpwcdBTj/jqbsmv/J0PSj
8weevmB8cLhfQeMD4xNmHyT9IPhg/bEIPiz9o/Nh+QMAoF9s0A==
             "], CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E8hUcTIyBoJjXYeW3lxVnEhQcvuz7uDV9Gg+c
H6MaIXOuhsfh9Bkg0IHJczvU3P9xyzhb3iEaLM/pMGMmEFjKOYCUnfHhgNKy
cH7A28sfZyjKwPkilZNKzqZIO5QsL9nwj58Lzt/qtcFizk8eNHl+h/6Ibn/G
D9IO913jHWd9FHTYEWwV8X+5DIRWF3ZQ/6TyclanrIPCrgX7UteJQOw5Iwfx
X7Cow5u23G6j3fJwvvuao8sZTijA+eGcYu3G/xUcHoDMLxSG8xlAwEHYIT0N
CL4pOFSD/P1ayAE9/AAiEpYO
             "]}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzGSyGaB8Bgr1UmLOUGEDAF62AqE=
            "], CompressedData["
1:eJxllHsslXEYx4/LcHAOnfMe2jpN5rznvO+rmEj3eqqJDsXocmoKIStdZrQu
6Ca1SFcTMik1a7G05VqkaKxUZF1mFkOL0MasiUbn9/7e83tXPdvvj8/e5/d7
n8v3eVx3HwqNtZBIJGbGYzAec+NRlwwEeKx2h6SSpPJpBzn8y+UeB4vNVrhD
OG1Qv30qB0/uvrLNUuSTli8ve33iCKsLd7Gv2ziI3YNM8G/ioCGz/oxPsQyc
L+q/W2Zz0MSzLVCIN3PQiizIBrLPp+/o6GIJB7ZYr7x5WOTviRWqqXgW7naW
9HlZ2BL+ltoX/65U5Nw8o223I/eD+ze8X9RhBw/p/rTCLBZ8vI2WKINh5P+A
hXvovXUOhPF9Byi441bzu5kFl9qi+thLjtDcuLZs7yoO0udZ060+FP7uz0GZ
Yr487gSF67GNg4DSlyWSCZHH60cr4pxUhCXIIlVCfQXuUUHE5lBd0SBLOAjF
XyGy74q60JzTLK53gYrkWxO2zDDjr4IZZBHCd7UKHi+eeBGjF+5HUvDuw9Zh
z+UspHRPdHoPKTFPMdDtF7Emf3QWXEf1L2BgANVzWAYBz1LnLjnP4Phz7LF/
MkPq2WtwrmqXMKQfc5F+unWgG9MM5l+QwsA+9583UnWkfylj5SHxk1rC1XCm
t3n2/xzH68eOMJ/XanvCuD9y/P5KLc4PHGFj+9Xw6UYt7scXBZyVBT/M/qrF
/TiqhNwrDsd9h7RC/URmULxSirCpPy211VlWIYK/2gnHX0sTnhwZaliapiF8
pLHSL2/ETaingnAP4gSRkfy8wxQ4j19uMHzuQObCOQrYhOJ30xD+GnX7o0+w
yDE7u9ZbGDRCvgqshygN+PP5KWCBq8v4/krB/wkFeqSfLTTWe5hRb0j/ZSLj
fEXm35VogTp2LemNpci4ftTfPKHE/fhMQzXSn04Jp5C+q2h4juY7TYHnKZCG
ZKS3eEc8LzpamH85Yaw3e8L8voi2If+r0JcvKaixAnNphkv0D5H5/tfpCGN9
MzDI7wMbrP8MBuzXyPW5g1J4hea3nsH9vmBN5sV0H+8vkU3zaeJsVK9MDtSP
nG6ZF1mT/ZbA70sp3m+UaX/akX2K50X23379AwsaPfU=
            "]]}, {
           Thickness[0.06472491909385113]}, StripOnInput -> False]}, {
        ImageSize -> {30.907775840597758`, 23.11330510585305}, 
         ImageSize -> {15.453887920298879`, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {16., 12.}, 
         PlotRange -> {{0., 15.450000000000001`}, {0., 11.56}}, AspectRatio -> 
         Automatic}]}, "LineLegend", DisplayFunction -> (FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666]]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666]]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], RoundingRadius -> 5, Background -> 
         RGBColor[0.9703703703703704, 0.9703703703703704, 0.9703703703703704],
          StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 
                    Rational[2, 3]], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.4444444444444444], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 
                    Rational[2, 3]]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 
                    Rational[2, 3]], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Tiny", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, Background -> 
                  RGBColor[
                   0.9703703703703704, 0.9703703703703704, 
                    0.9703703703703704], StripOnInput -> False], "&"}], 
               ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "5"}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8776835201326933`*^9, 3.877683643350582*^9}, {
   3.877683724790747*^9, 3.877683780901907*^9}, {3.8776838195521417`*^9, 
   3.877683890864266*^9}, 3.8776842262332935`*^9, {3.8776850753347263`*^9, 
   3.8776851171542063`*^9}},
 CellLabel->
  "Out[436]=",ExpressionUUID->"1c32932b-bef6-482c-b5ab-efc815f010c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", "'"}], "[", "v", "]"}], "==", 
    RowBox[{
     RowBox[{"-", "\[Sigma]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "m"}], ")"}], "2"], 
        SuperscriptBox["Tcl", "4"]}], "/.", 
       RowBox[{"m", "->", 
        RowBox[{"m", "[", "v", "]"}]}]}], ")"}]}]}], "/.", 
   RowBox[{"\[Sigma]", "->", "10"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8776856462938585`*^9, 
  3.8776856463631067`*^9}},ExpressionUUID->"543cd330-dfc4-4980-8de7-\
c20f677ff3a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["m", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}], "\[Equal]", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", "v", "]"}], "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8776854834014816`*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"e7e1fd4d-4d00-475a-9d78-e43c89bbc541"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", "'"}], "[", "v", "]"}], "==", 
       RowBox[{
        RowBox[{"-", "\[Sigma]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "m"}], ")"}], "2"], 
           SuperscriptBox["Tcl", "4"]}], "/.", 
          RowBox[{"m", "->", 
           RowBox[{"m", "[", "v", "]"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"\[Sigma]", "->", "10"}]}], "}"}], ",", 
    RowBox[{"m", "[", "v", "]"}], ",", "v"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.877685323976048*^9, 3.8776853573276377`*^9}, 
   3.8776856497744837`*^9},
 CellLabel->
  "In[467]:=",ExpressionUUID->"efe02c65-3de1-46f2-811c-82e953252671"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "[", "v", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["3", "2"]}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "v"}], "+", 
           RowBox[{"128", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            TemplateBox[{"1"},
             "C"]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"4", " ", "\[Pi]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "[", "v", "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"15", " ", "v"}], "2"]}], "+", 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          TemplateBox[{"1"},
           "C"]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]], 
      RowBox[{"4", " ", "\[Pi]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "[", "v", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", "v"}], "2"]}], "+", 
          RowBox[{"192", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           TemplateBox[{"1"},
            "C"]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"4", " ", "\[Pi]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.877685341149099*^9, 3.8776853576902914`*^9}, 
   3.8776856505385585`*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"f4007423-1917-4c26-a4df-c8eed0e4a174"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"m", "'"}], "[", "v", "]"}], "==", 
         RowBox[{
          RowBox[{"-", "\[Sigma]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "m"}], ")"}], "2"], 
             SuperscriptBox["Tcl", "4"]}], "/.", 
            RowBox[{"m", "->", 
             RowBox[{"m", "[", "v", "]"}]}]}], ")"}]}]}], "/.", 
        RowBox[{"\[Sigma]", "->", 
         RowBox[{"3", "*", 
          SuperscriptBox["10", "2"]}]}]}], ",", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "==", "3"}]}], "}"}], ",", 
     RowBox[{"m", "[", "v", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "240"}], "}"}]}], "]"}], "//", "Quiet"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"m", "'"}], "[", "v", "]"}], "==", 
         RowBox[{
          RowBox[{"-", "\[Sigma]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", "Horizons", ")"}], "2"], 
             SuperscriptBox["Tqu", "4"]}], "/.", 
            RowBox[{"m", "->", 
             RowBox[{"m", "[", "v", "]"}]}]}], ")"}]}]}], "/.", 
        RowBox[{"\[Sigma]", "->", 
         RowBox[{"3", "*", 
          SuperscriptBox["10", "2"]}]}]}], ",", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "==", "3"}]}], "}"}], ",", 
     RowBox[{"m", "[", "v", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "10000"}], "}"}]}], "]"}], "//", "Quiet"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", "v", "]"}], "/.", "%%"}], ",", 
     RowBox[{
      RowBox[{"m", "[", "v", "]"}], "/.", "%"}], ",", "2.2135416026590367`", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", 
     RowBox[{"1.5", "*", 
      SuperscriptBox["10", "4"]}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "3.4"}], "}"}]}], ",", 
   RowBox[{"Frame", "->", "False"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{"Darker", "@", "Blue"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Darker", "@", "Green"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Dashed", ",", "Gray"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thin", ",", "Black"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"MaTeX", "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<Log(v/v_{Pl})\>\"", ",", "\"\<\>\""}], "}"}]}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<LM Roman 12\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dotted"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"LG", "[", 
     RowBox[{"{", 
      RowBox[{
      "\"\<m_{cl}(v)/m_{Pl}\>\"", ",", "\"\<m_{qu}(v)/m_{Pl}\>\"", ",", 
       "\"\<m_{cr}/m_{Pl}\>\""}], "}"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Loglogmv.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8776849603067265`*^9, 3.877685011077473*^9}, {
   3.877685133931336*^9, 3.877685305849638*^9}, {3.877685371637049*^9, 
   3.8776854174263277`*^9}, {3.8776854575387993`*^9, 3.877685466430396*^9}, {
   3.8776855065829964`*^9, 3.877685523091072*^9}, {3.877685564575822*^9, 
   3.877685587679213*^9}, {3.877685655743304*^9, 3.8776858178354826`*^9}, {
   3.877685848058076*^9, 3.8776859474362097`*^9}, {3.877685977888156*^9, 
   3.877686049826149*^9}, {3.8776861208174524`*^9, 3.87768615778689*^9}, {
   3.877686208474016*^9, 3.8776863578569107`*^9}, {3.8776863886415625`*^9, 
   3.877686416714164*^9}, {3.8776864574192505`*^9, 3.877686479077662*^9}, {
   3.877686509334605*^9, 3.8776865270207944`*^9}, 3.8776865632917624`*^9, {
   3.8776866155468683`*^9, 3.877686716081753*^9}},
 CellLabel->
  "In[596]:=",ExpressionUUID->"f912c337-9bf9-449f-8dff-f41b7c135db1"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         LineBox[CompressedData["
1:eJwVjnk81Ikbx6UcMZjjOxJLuihKsm7xPGgLlXJUSG2OUFus2NZV5CqT+yhF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          "]]}, Annotation[#, "Charting`Private`Tag$158488#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0]], 
         LineBox[CompressedData["
1:eJwV1Xk41csfB3D7kizZOdv3nBOVvWwR5iNFCiEprlCihdLmJlKWQkj2hFsh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          "]]}, Annotation[#, "Charting`Private`Tag$158488#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}], 
          GrayLevel[0.5]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPcfwB2NLJasD95RHL/xzX9pz7fSTvsbCBudXOiw1
0ZiA4NtuK6m22ccO529jKxbxucEB53/Z6uZw+Q0nnC95xqbhlAQ3nP9pT6LQ
XgMeOH+TyMod8gm8cL756aMff3bywfmFMYK15+fzw/meq+z7utIE4PzNwnzs
2p8R/Hodd0/2WkE4f3/FxKmzhYTg/Eijz1268xD8dPm0rnJTYTj/+m7n4L8n
EfyFRy2ONoSIwPn3mewd97xC8MvXxqR9LROF85u7u6c+4xOD8z9KqPYJL0Hw
dwpf07fTF4fzvzrOuK1wDMHvvltowBgsgTBPY5uf7F0E//0y7vKPRZJw/tZJ
FR6H/yH47zd+U/adJoUwr+H+CSFtaTi/cc99sWtbEfzX2h/zAn1k4Pz1HFIF
p24g+NemrLWqT5KF8wtCgvjffEfwUxr5esOa5eD8Mw9vi1RKycP5fesPuM5c
juBHiXEs+CWhAOcvy7NYxJKC4C+o/VLBuwrBD1bbGfLpK4K/Q81YtNRBEc4/
dddi1bdWBH+qnrtLyEUEn9fs4aYN4kqI9DXVgG11DIIv3dcR17gcwV9jm9Md
9hbBT7B4siFARBnOFzaOueZljeADAGlliFs=
          "]]}, Annotation[#, "Charting`Private`Tag$158488#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
       None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
     AxesOrigin -> {2.6843338159435017`, 0.3708989170453609}, 
     FrameTicks -> {{Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{3.912023005428146, 4.605170185988092, 6.214608098422191, 
       6.907755278982137, 8.517193191416238, 9.210340371976184}, {
       0.4054651081081644, 0.6931471805599453, 0.9162907318741551, 
       1.0986122886681098`}}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 0}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "ClippingRange" -> {{{2.6843338159435017`, 
        9.615805338625739}, {-2.8642813274609304`, 94.04643634498535}}, {{
        2.6843338159435017`, 9.615805338625739}, {0.3708989170453609, 
        1.2237754316221157`}}}}, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {2.6843338159435017`, 0.3708989170453609}, 
     BaseStyle -> {FontFamily -> "LM Roman 12", FontSize -> 16}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Exp[
          Part[#, 1]], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Exp[
          Part[#, 1]], 
         Exp[
          Part[#, 2]]}& )}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, FrameLabel -> {{
        FormBox[
         GraphicsBox[{
           Thickness[0.5025125628140703]}, {
          ImageSize -> {1.9925280199252802`, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {2., 23.}, PlotRange -> {{0., 1.99}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}, {
        FormBox[
         GraphicsBox[{
           Thickness[0.01249375312343828], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4obfVgXnMtQd3hRvFf3dreYA4zOAwAE1hynt
rVGXbdQdJKZe4cx4pObw91vpgzmCCP4fNP6LLO1v0++qwflgc0+rwc2r+bQh
IHsX0B6Wo/2G2xH8Fl7/9VOWqjn4nGC3nV2q5vAoQnz7RQY1B9nlLzz04lUd
hCsnlZxlUXb4sGi9wtkbyg5rhXT40uPkHGbMBAJLGTj/y76PW9O3icL5B7v3
NZkcFoHzwe5YgOB7rDm6nMFCxKE3otufsQDKrxB2CHl7+eOMRjmH9DQQEHY4
ADJnMYIvv2vBvlQ9eTh/R7BVxP/l8g4an1RezuoUdnAHmcOh4HAGBNYIQ9SF
KTikguhnMg7dXq9YTBINIeY2y0Lk2Ywg+nbIQsLZEMq/oQjnd9t47ko7pATn
h3OKtRv/x+Tvr5W1SG9B8PuDS1Smrzdy+A8C8xH8syD31SD4YPXnFeF8iD8U
Ha4LfXI8v8zIARTcMyMV4PwY1QiZc3PE4fyHrvGOswLF4HwTYyC4LAI3DxY+
MP4aUDz8E4LzwfHjgMm3rYxYYRqL4MP8Gw2y/w6CD5Z/IAznQ9KNBAYfnCz5
EPzHiQuvmdw3dBBC48PkoxUcPybvMYS4d5+4w/QJ/FVm1YYOL2ofZ5/X4XXY
m1/zduZWBYh/P3M7VNz/ccuYWx4iv4Ybnt5egtUzwflg9cb/7WH8rV4bLOZU
/sHgi4DcoSIL54PTUZqMwxO/lwl/5f/B+c3itayZxxgdYHywviXKcP6vt68P
WCarwPmvQAGRreLgCk73MpD8v0IFkh82yELypau6Q8At6ZpEITWHRlC+DVeH
5HNbRHkBDt9CBB9WngAAt0/JeQ==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, {{{20.035899999999998`, 11.7656}, {20.035899999999998`, 
               13.376599999999996`}, {18.984399999999997`, 
               14.581299999999997`}, {17.4406, 14.581299999999997`}, {
               15.201599999999997`, 14.581299999999997`}, {
               12.995299999999999`, 12.137499999999998`}, {
               12.995299999999999`, 9.746879999999999}, {12.995299999999999`, 
               8.134379999999998}, {14.0469, 6.92969}, {15.590600000000002`, 
               6.92969}, {17.8469, 6.92969}, {20.035899999999998`, 9.37344}, {
               20.035899999999998`, 11.7656}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/XXnra6/T40c/oPAfg0HGN9Aa6XwhRR1B/UnzfPO
dhk53NGUXfP/sDJU3tDhgWu846yNig7+FyfG/DM2dHBdc3Q5ww05iD4XA4dW
BXbVMyKyDg0sR/sNzfXhfH2QfIsunA/W76zjUHP/xy3j0/Jw/p78mrczXZXg
fJHKSSVnryg7iPZ4vWIR0XWYMYG/ysxb3cF9f62sBbuew+T21qjLfzQcWDi7
5JP79B1mzAQBbYct5j8OpewycNiil7eYsUbHIVrB8WNyjiGc3w00zsTRCM5H
CQ95bQf08AEAvjiNIw==
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQXf/bquAch5VDt43nrrQmJYcGlqP9ht8tHfhjA+4b
fVd0OHHYaW3mO0sH4cpJJWevKDp833mr6+9WS4dOkPogRQe/ixNj/jFbOlTc
/3HLmFve4XmW9rfpvhYOIW8vf5xxUNahEWTecXM4/9OGgOxZ5gh+j9crFpON
Zg4iIPNb5OF85wnNQmlSSnB+ehoQPFN2WHJ/H98cY3MHE2Mg2KzucLBtefip
SeYOM2YCgaWmg/S8OM3TAhYO/0FAXtthf62sRfoVC4ctenmLGWt0HNSeNM87
22UJ52u85d1nsNIKzv/zrfTBnIdWUPM14Xy55S889Oo1HfS1VgpfuGLl0Mzr
v34Kq6YDevgBADR0lcI=
               "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQPWMmEHhaObxpy+02ui3usEEvbzGjjo3DfxCQ13ao
/W1VcM7CxqEeRHcg+NMn8FeZrcbN19VaKXxBRcdB4y3vPgNOGwd9EL9FxyEl
9o4b8wlrOL8/uERlejyCf6RtefgpJSBfUf5LzjVth+87b3X9FbV2eFG8VfT3
ay2H51na36bftXKYs0h555/n2g4+FyfG/Eu2cogPCVJfoKnroPaked7ZLks4
v8frFYvJRnM4/4bQJ8fz00wdfr19fcCyWQPO35tf83ZmqTKcH6EaIXPujrwD
r//6KakrzBxS00BAxuHUYae1mfvM4fz9tbIW6Uss4HzpeXGapwssHf6Cws9e
3qEE6OzT+ywdyg9vc53pqwDxZ4mlQ09Etz+jgAycfwYE3kg7PE5ceM0k3hIS
/vVSDuJTr3BmKFk6iFROKjl7RMyBD+QeDkuHB67xjrMERSHxlWMB4W8UcuBy
Uy1l2mXu4P/E85LpZX6HO9I1iUaiCL7PCXbb2VvN4HwTYxBA8MH+P2bqcBbk
Hh4BiHlRpg7ua44uZ5gh4HALZN5TU4dWBXbVMyaCDp82BGTPYjeDpB9pYTh/
Nihd3UTwe0H+/SDisOT+Pr45l00h/mERc/ADxV8xgr8R5B8eBF8VFJ+zTBw0
Pqm8nLVSBM4Huy9HCM5XB8l78jvYVkasMPU1dbAtcaw9LcPrECm+/SLDPjM4
/yQo/t5ZwPng9CFo5dAHcp+BiAN6fgAAB5ZTqA==
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4uKtor9P/3Nw6Ivo9mfcwO4A4/ei8WeCgCSH
A4//+impPxwc/oNAPYfD/lpZi/QpDg4yG8XmMz3gczjQtjz8lJA9RF5eAs5v
4QVqXKoG50eIb7/IMM8Aoq7fweGmdE2i0VEjB/GpVzgzfjk4nD7stDZznjEG
H+Yeh6ZHx2esRvDB7tqB4HufYLedfdQY7t6TIP3njB0+bwjInvUewT+uaTXp
9HUE/3Hiwmsm8g4OZ0Cgx8hhBsjfmfYOT0Di6w0cCtZ0386YYOdQ8wlkkK7D
kvv7+OYE2zkc37Wjl+2DJpzPwtkln7xODc5/kaX9bbqtisPSFx56/wvtoOGp
4HBd6JPj+TJ7hweu8Y6zCsUd7EH+UnZwONi9r8kkWQDij6uw8GWDux/Gh4UP
jA/zfxoIqCHiDxa/APiG6hU=
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4pKtor9Pu7k6/Hn7+oDlYy0HGD81DQjYdB16
vF6xmDC6OsSHBKkv0NR1OKFpNen0exc4vzJihenZ3Qj+Br28xYw9Lg5bHZoe
HY/QgfOnT+CvMlutDef/ANnnrO1gYgwEs10c0sH2aTtUgMxb7AJ3z0wQ2Oni
4HOC3Xb2VC2HZS889P5/hJmnCed77K+VtXiuDufXfNoQkF2lBnFvvotDqwK7
6hkRWYh92c5wfjHIv8+c4PzJ39jiZ5xxchCunFRy1kUBzgeHR5sinP9h0XqF
sxbKDvNtdK7M+ufksAPk3xmqkPCydIaEB6eGw0aQf2OcHZg4u+ST8zQdpoD0
pzg76GutFL5wBMH3vyVdk1ikBefLLwd65L62gz3IWGVnePh2g8zf6QTnJx6+
rJ360RHODy5Rmf5/gaPDqcNOazPtNOB8sPt+qMP5XqDwvKrucDE/nv3cSkeH
LeY/DqWsgsrvQPBBwZp+BsEH+/eco8MZMFB32Hmr62/qdUdI+LhpOGRz/lyQ
zu3k8Odb6YM5htoO5teO5pokODlsAYVDjY7DG959BjM3Ifi6Exb8MDyG4P+O
yT367xUmf0p7a9TlGG04//zVsDf61VoOoOg0vuzkIAcKr3pNuPneIP+ZajiI
T73CmeHl5FB6eJvrzLvKcP6Kby8rzlxQgvP/g4EinL8SJO+gCAmPACeHGeB0
KO/Qvjz8lNEUJ0g6uiwLUf/IycF9zdHlDDukHdZ0385g8HeG8yVA8kkI/h+Q
+0+5wPmw/JaZ/6H15BcNB/T8CAD6P5W6
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{50.77969999999999, 
              19.5}, {50.77969999999999, 19.704700000000003`}, {
              50.609399999999994`, 19.823399999999996`}, {50.47339999999999, 
              19.823399999999996`}, {50.38909999999999, 
              19.823399999999996`}, {50.2359, 19.823399999999996`}, {
              50.099999999999994`, 19.450000000000003`}, {44.41720000000001, 
              3.4875000000000003`}, {44.315599999999996`, 3.18125}, {
              44.315599999999996`, 2.97813}, {44.4859, 2.85938}, {44.6219, 
              2.85938}, {44.7234, 2.85938}, {44.876599999999996`, 
              2.8765599999999996`}, {44.99529999999999, 3.23281}, {
              50.67809999999999, 19.1953}, {50.77969999999999, 19.5}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4qUvPPT+7/R1+PP29QHLx1oOMH5qGhCw6Trs
r5W1SC/xdYgPCVJfoKnr8Ccm9+i/JAR/TfftDAZ9BP9J4sJrJv99HLY6ND06
HqED50+fwF9ltlobzv8Bss9ZG2IPn69DOtg+bYh54gj3nAEBHV8HnxPstrOn
ajnckK5JNEr1hZqnCed7gBz6XB3Or/m0ISC7Sg3i3kc+Dq0K7KpnRGQh9tzz
hvOXg/wbieAf17SadNre20G4clLJWRcFOB/szjZFOP/DovUKZy2UHS7kx7Of
K/R22AHy7wxVSHit8YaEB6eGw3OQf897OzBxdskn52lC9F/3dtDXWil84QiC
738L6PAiLThfHuSw+9oOJVtFf5+e5g0PX7D5Ogj+lG9s8TNSvOD89uXhp4xE
vBxOHXZam2mnAeeD3fdDHc73AoXnVXUHlsWTrBhlvRy2mP84lLIKKq+D4H8A
BuMsewQf7F9HL0i8nFF3eMO7z2CmlxckfNw0HObb6FyZVefl8Odb6YM5htoO
OZw/F6RfBurXy1vMWKPjIO/4MfmMqjecn3D4snaqJYKvM2HBD8M4TP6U9tao
yzHacP75q2Fv9Ku1IPHp5u0gBwqvek24+d4g/5lqQNLNXi+H0sPbXGfeVYbz
V3x7WXHmghKc/x8MFOH8lSB5B0VIeBzxcpgxEwh2yjvsudX1N5Xd28HEGAgu
y0LUh3o7uK85upxhh7TD/X18c4wPIfhg+asIPtj9dr5wPiy/ZeZ/aD35RcMB
PT8CAAeOk8A=
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {
               1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
               3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQLfzJ8XyaYqADE2eXfPI7VQcYf4v5j0Mpp9QdVnff
zmB4H+CwUS9vMWONpkP/gh+Gz/oQfN0JQAE3fzi/x+sVi4kmgm/f9Oj4DGlM
/uxFyjv/sCP4EPs04PphfPNrR3NNHBD8O9I1iUZzMfkzwQDB11GU/5IThuBr
o/FbeP3XT1HVcHiSuPCayXR/uH/B9p/0c1DYtWBf6jtRhxzOnwvSd/s5HOze
12TiLOLAA9SWusPPYUewVcT/48IOPifYbWf7IviuqqVMswwQ/ITDl7VTFTH5
Z0DgjRCcn54GAkIOa0DhrY/gg/1vgeDfALk/FMEvj1hherbYz2GtkA5fep0Q
xP4JCL6JMRA4+8P5YPMS0PgN/nDzYOED44PdtxLBv7uPb47xLkw+OLz8hOF8
mH+nfGOLn7HGHzW8piL4S1946P23RPBdQO638HdYB3KfnAic77bm6HKGGQh+
mwK76pkrInD9Gp9UXs7SFIWkJ2uoeemicP+4g/SfUHBQfdI876xfAJwv/fqR
mdQOBB+W/sH+M1N2QM8fAOCAS/8=
               "], {{67.5203, 11.215599999999998`}, {67.5203, 
               10.906300000000002`}, {67.36559999999999, 9.89219}, {66.8172, 
               9.34375}, {66.6141, 9.129690000000002}, {66.04219999999998, 
               8.67656}, {64.95629999999998, 8.67656}, {63.2766, 8.67656}, {
               64.08749999999999, 11.9313}, {64.1938, 12.3719}, {
               64.24219999999998, 12.395299999999999`}, {64.70629999999998, 
               12.395299999999999`}, {65.88589999999998, 
               12.395299999999999`}, {66.78129999999999, 
               12.395299999999999`}, {67.5203, 12.109399999999999`}, {67.5203,
                11.215599999999998`}}}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYCYmMQeB7o4L7m6HIGC0kHGL9VgV31TImkQ/vy
8FNGTwIdUtKAYJmkw+cNAdmz7iP4Z0DgBoL/HwSuBzrsCLaK+J8u6fBi+3rm
51cCHR64xjvO2igBMf84TF7UoXbdtqT6nYEQffeFHNZ0385gmI3gS79+ZCbV
gslPAwMROB9svqAonH+we1+TiTM6X8xB+JPj+bTOQIeZYCDuEFyiMv3/F6h5
apoOW1tqLmz+Guhw6rDT2kw7TQd/ObEs3++BDr/evj5gmYzgm9nsDZrWiODL
LH/hobdf0+HwZe1UyXe4+eDwPAL1z3xNSHhsD3So+QQKWE2HmNyj/zatDnRg
5uyST+7TdIgU336RYV6gw+xFyjv/tEPluwMdNurlLWas0XRIB7m7LdDB+wS7
7exSBB+snh3B32L+41DKKQ2IeX0IPjgYpiL4mlaTTtfvweSL9ni9YpmC4Oso
yn/JCUPwIeGF4Afekq5JNNJwWP/w5dRNOwIdfC9OjPl3WB0SHlGBDiFvL3+c
8VDcoTJihenZ8ECHN2253UbR4g7e1c36PmHQ+PkpBud/2fdxa7oZgt8OSp9X
hB2aAz3nNhQFQtLhG0FI/M5E8N/w7jOYuQnB33mr62/qYZj5QpD0fD7QwQQU
D8UiDq6qpUyz7gQ6ZIDCjU0Mnh/A4ciGyB+w/AIAPHx3MA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4tp125LqY4MdWnj9109ZquYA4zeyHO03FNd0
sNG5MutZaLDD+athb/StdR3OgIBIsMPzLO1v088aOGx4+HLqpgdBDt1er1hM
Jho5xOYe/bepPcjh5GGntZnnjB3e8O4zmFmF4O+81fU3tRzBX919O4OhOMiB
x021lOkUgn+gVtYifQsmX/r1IzOpkiCI+5YbQ+wtDXI4DTJvnrHDd7b4GT4r
gxxuStckGh01cpB3/Jh8RjfYIUJ8+0WGeQZwPgtnl3zyOjU4/75rvOMsQwmH
9DQgWBXkkAqi1fjh5tuVONaejuGA2z8TBCQ54O7ri+j2Z9zAjpO/5Nbyx4bM
7HD/y2wUm8/0gA0ePij8NgS/f8EPw2ePghxaFdhVz5QIOPwHAfFgh5r7P24Z
vxZ38K5u1vfxC4bKy8Pj746m7Jr/ycoO6PELAM/71tg=
              "]]}, {
             Thickness[0.01249375312343828]}, StripOnInput -> False]}, {
          ImageSize -> {80.0372602739726, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {81., 23.}, PlotRange -> {{0., 80.04}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}}, FrameStyle -> 
     Directive[
       AbsoluteThickness[0.5], 
       GrayLevel[0]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5], 
       Dashing[{0, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
       None}, PlotRange -> {{2.6843338159435017`, 9.615805338625739}, {
      0.3708989170453609, 1.2237754316221157`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], Automatic}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.021290185224611454`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lQ1oVWUYx8+9+4qWd+dr9557zpl3wmYGCqstULPOM/yoTcPpJAZKWrgN
m32IQ11tfcxyyHRTi3mnQ4WkMVKahNOpLESUyq/Zoqwgi6Icrsj82nS27vs8
73kuC3rhcPidc973eZ7/83/fM+nFVxdXpiiKEkhcbyWuYOKavW2jXvVSLph1
O2rP55ng882+64er15mwuz0xSnIh99i+vsoWE9af6pnbPi3JHeL9SIz54b/z
BncNxmj+cyZsrWheGOiP0fqpJpwT46EYlP8xcD3+ggZPHzjdqRzNoedTVVgi
nr/jMo/hcJgP6FND1X0OLM2vcC/UJxnXma4xF4pxQ+P51VWJ8ZEOP81dXrxr
kUv3NQbUXxn+vvCsC0fLZ1aMdZr0/NGJ0CLyLrOYsZ6wzRwXdde5VO9mFw6K
uHtyKJ5nM8eELiGLGe9PhXk+rnfJlHXbFHebCRtEXpk5lPcmffz6V1Tmhb+W
fPX4QIi5COt+EJYJfVzJazNkHBsUHBkwtOnl5seOu/L7FJ7/7YQfwpW3FebD
pd3TO+ruez5jHxbc9Qpwngt7P39/f83kYQ91/9GBMpGPccvDMCtssBrdDwoG
bniLRX0nrf9l7N8Gi/L59KY3T3CFBfVXG++29d5idg+F9wZX3GHGOG/f4flV
OIa914V+86PwidMz7cuhEW+n0Ps7m9YvHPX8+jdGGtJWnVFYj8GGX2ourg4y
r+ms7f7nYpD6+KfDjO+fSDL6oMuWvpTfhySPBgDrDUSlDxXq82vSB+2j3hsi
34816qcx6rWK9wUaRIQ+5fc8Q+yflep4npPkZ3FeltTrvlcr8moNSb3GmNHH
3yjgM+b9RYDilmdRvrOCgPlkqqwHPVcB8/orCD/jPtJIf0iBa0KPexpcFv7p
SaX6+k3qx2+pMEXEKcmm++Y02bcw+fREGqAMI2G4KuINpQH1LyL9ls77iHRL
p32w3CL9W9OhV+zfJgsyi0Ol8a4HpK6y32szYSXq7sCTtcUNZzsm8P5Dv/dk
cb9x3c9UZow/pDFjHi06HBHxMpKM+2u7zYz3C1HaR8/rdB4ZUcC+pep0Hu6P
kJ6qRnkOGNSfNpX0v6bROq+ofF6+l5uRf65IhfMir9Uqs+8Hn30/4Pr9Kvcb
z/MZGnMdnn9JRn/O09kPmP+bOvsB91lcZz8gX9bZD5hnwGA/4HcnDPZDk8jv
a4P9gP6YbLIf6Hw02Q84r1uey4csZnzfa5FParIp7zNReAbPgTC8K+IscUjP
2xHuH+Zr2czov1kOM/4HfndgC/YlyX5/x/Eli59jPY9ky3hRONnc11j0oSF9
F5V90MlPW6Kyz0n29fLZ/9/Rf8AZv19Xuczow6YYs///pnoM+O///V8DaWDc

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4ppPGwKyo9QdCpeXbPh3nsMBxv8PAvacDjsc
mh4dt1B3aBGvZc08xunwKEJ8+0UFBP/vt9IHcwQRfBbOLvlkPnWH7V4bLObs
hKp/oOaw+Nbyx4bMnA4b9PIWM9qoOZwBAR42BwYQUFB1mAkCkqwOHvtrZS3c
VeD82SDaUxnOXyOkw5f+TsnhZe3j7PNr2OH8/ohuf8YCLjjf/4nnJdPJXA7C
lZNKzn5RcpDftWBfKp+Ag0BswH2j48oO7QrsqmdEhBxEwPLKDtGqETLnaoQc
jIyBYDLU/p3CDheuhr3Rr1aF87eY/ziU0oXgg/2howbnz1mkvPNPu5rDjmCr
iP/qwhD/JahB7ROGhOcPVYi+NUJwfuX9H7eMTwvC+cZgIOgQeEu6JtFIzeFg
974mk8cCEH4Rgg8Ozz0I/s+3rw9YKqs7VIPM8xaE8yHhIwTnx4D8+0cYHh9g
/c0iDimxd9yYK1Th/HBOsXbj+cpwPjg8nyg6PHSNd5wVKAjnLwHHLw+cvw0U
/5XsDvyg8N6u5NAMSh9tzJD04KAC58stf+GhV68G58PSn/onlZezPBHpEZY+
AZsVIS0=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4hZe//VTXLUd7Esca0/f4XJA54tPvcKZ4aTt
oP5J5eWsTm6HKRP4q8y4EfwXWdrfpt/VgvMTYu+4Md/QcjAxBgFuh+kg9ae1
HPojuv0ZC7gcMvI/tJ6couVwBgR42B1YOLvkk/20HGaCgCSrw5+3rw9YPtaE
8wNvSdckFmHyGcCAHc7f5rXBYk4lgh+tGiFzzobDYbtD06PjFZoO0hvF5jMt
4HAws9kbNK1R0yENBNQ4Ie7Q0XZoUWBXPXNF0uH4rh29bAbaEPE3kg46ivJf
csy0He67xjvOEpSC88H+MUDwH4DkJ0o5zAC586eWQ8X9H7eMu6Ug/r2i5SBS
OankbIuUg9zyFx569ZoO8rsW7Ev1k4KEj7emw45gq4j/7lIOP0H+V9Z02N+9
r8nEGcEH27dBEs5vA7k3RBKuH8bfqJe3mLEGwRfp8XrFcgXBjw8JUl/wUtMh
6O3ljzMcJR3+fCt9MEcQGn+aCP5/ELgvAeeD9V+RcNDXWil8gUXLARy9xRIO
UvPiNE9P0HDYDgr/nZwOsxcp7/zTrgGRN+aEhreGw5Jbyx8bHuaA8yHxieD3
gsOT1eE0OD40HZrFa1kz25gd6lmO9hteR+OHa8H5DyLEt19coOVQuLxkw7/z
LPD0xuPI5zXjJavDc1D6lNV2uMF7Wyz1Gzs8fT+vfZx9fg1megcAGbE74Q==

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4m6vVywmjYYO/k88L5kKMzig8IMZHJ4kLrxm
Um/ocKB7X5NJMoODgdZK4Qsphg7XeW+LpZoxOkSIb7/I4GfgwOXI5zUjk9Oh
/rdVwTkOA4e1Qjp86fOE4PwzINAjDufPBIFIBYfpE/irzH4bOIRzirUb1ys5
HG5bHn4qydDBZUKzUJqVMtx+sHy+Mtx9JsZAUIzgu685upyhA8FXufYomGGO
soP6W959BpWGDh8WrVc4u0MZ7n4Yf3+trEW6C4J/+rDT2sx7BhD+CyWHkyD+
OQOH25qya/4fVnI4fzXsjX61voMzyH1dCg4JIUHqCzj1HWJUI2TOxUjD+TD/
wvhnQfwcAQf/ixNj/jnDwosVEh4Rhg4zwAHyzx7Mz0DwYf5B58PiCwBmwbp4

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYCYhNjIPhs6lBz/8ctY21pBxg/JQ0Ilsk6fNkQ
kD1rOoLfF1yiMr0fwT912GltZhyC73OC3Xa2qinEnMsycP5/MJCG82NUI2TO
1Ug7fNl5q+uvqamDSOWkkrMu0g58/uunpHqYOhzo3tdkwizt0MhytN+w3NSB
AQQSpByW3N/HN2eyqUM0WL8knO++5uhyhgoJOD/o7eWPMxjFHWwrI1aY8po6
nAEBHQGIu5RN4HyHpkfHZ5w2hvMP1MpapLcYO+wMtor4/xydLwTn7wDxl4s4
/PlW+mDOQWMHjU8qL2dpijtITL3CmfHJ2AFkjbGwpIPak+Z5Z7lMHL7s+7g1
XUzKQWZenOZpAROIeyMQfHD4v0bwA0DuXyjj8BkU/tuNHdYK6fClz5N14HZT
LWWKQvAL1nTfzphgBOfbg/xrawQJP2VJOB8cHgcl4HxYeE2fwF9l5m3k4AZ2
jwQkPKIRfHD8lCL4ybF33JgrjCDh0S7hECm+/SJDnZHDrJlAcFMC4u/NRg7r
we6Rdthi/uNQCpexw5u23G6j3TKQ+AlG8MHhVYTgw8L3vmu846xCBF9+14J9
qeuk4XwDcDqVgusH+8dCyiEC5J44Y4ezoPjMkYTY/8vIoQoUvtmiDstfeOj9
/wgNrzgROD8YFD6JwnD+V1B8XeOHpL/lxg4ly0s2/Ovnc5gGCi9pEzgfnG5y
TOF8WP6BhTd6/gIAsgpxaw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4mkT+KvMbls4nAGBHnEHGP+Ba7zjrIlSDlvM
fxxK2QXlG8o5RCs4fky2sXB4v2i9wtkfCg51v60Kzt0wdwjnFGs3zldy6Asu
UZkub+7wASS/Q9lB9UnzvLO/zOD8NBB4huAXrOm+nfHAzEHl2qNghjkIvvua
o8sZOhB8gdiA+0blCD7EPmWHWpD9P8wc1grp8KXbKTt4n2C3nS1q4XAf5F5F
RYfrQp8cz4dB+YUycD7MvzD+nJlAcJPHwUBrpfCFFHMHE2MQYIGo+2Pm0Cxe
y5rpxuggMfUKZ8YjMwewdDED3D0Huvc1mSQj+P5PPC+ZCiP4/0Gg/r89zP8z
QPbN/GcPCx8Y36Hp0fEZ0uZwfo/XKxaTRnOoe5kc/n4rfTBnormD9Eax+UwK
zA7LX3jo/V9o4dACch8bDzz+3rTldhvtFnZAj18AJm3jOw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4j/fSh/MKbR1qL7/45ZxtLIDjM8AAhOUHWwr
I1aYxto6fFi0XuHsDmWHI23Lw085IfhLX3jo/VdE8DncVEuZpGwd3NccXc7Q
ATVP0NYhnFOs3The2eHLhoDsWeZWDlu9NljM+cnoMH0Cf5WZtpXDl30ft6aL
IfjXeW+LpX5jgPOX3Fr+2PAwgi+zUWw+04P/9v3BJSrT7a0cZswEgX/2YPuj
EPwt5j8OpVQh+GD3N1k5+D/xvGQqzOCg8qR53tkuKwdjENjM4HBDuibRKNXW
ofzwNteZvIjwSE0DAjcEf62QDl+6H4IPCz8AMG2U4Q==
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lX9MlVUYx+9VNlIn3Mu9wHtfIG2DmQlKglGE7/t97woy5lBx7ZYWUiCU
kbSwgb9IarSFirISuDHCYZETN9liRM27iBE04MoFs8QWWrR++GPhj9SY0j3n
ufec2dbZ3j8+O/fc8zzf5/s854EXt64rnG0ymcz+r9L/zfJ/l+Z7khvdTtgr
6sqG4+0I8nXPVGfRm3ZEf3B6TnGdEwu/aPEU7rdjy5zbLUU1kn/JP3wmtVLy
2Zid+ct3Bc4/Y0fb708tnakI/H+IHY1s5TuRe3lsqiHfimM154pNaU4MsZVo
QdqZvpJUi+QZvgzB/YvT6wZvGtiQ4Ir17pSc1d7XZnrUKjiFrWtWcb5os399
EoEJT1hTylwnzj+ZZ7hft2FT79iSQocTn+emu2ba7Eg60HLr4Uwn9rtqcsxr
FME8nyhVcAPLoyIWe5/+MyTV6sTxiMSwouY4uq/fEDy2NS/Uu0cyjy/LEOd5
PKqB9UyPPSrpZTVQPnFrPGVeHCqn00u9IxDnO5a+1mpuksz1LpE8yeqxDNjI
9ImNw0Cv8/jLV3TK16dSfBM6LlWX1Cz/Mhb9bH+3Ls6XdUZOD94v+a8Ta7a4
v9cEJz101DZyREMy1zeW/FGloZ3t/xRDeqzVYGJrk4qMCtenK1ZqWMfy61H+
l3n9yhW8fyB8+yPZGjIZuxToVT/3N2yQfKN7/L072yQXPP9j5uxyeb6Q1bla
w3amX7aD8mnWUM/0PqsilcXdq4n8dzF9FanHr68s+bt+teT7MhO2zXpOxwLm
7ysxgvn+45IXXY3/w31URW1uWXx9TuD3YSr2MdZ1ytfswDKmn10nf5VGkQ++
1bCDxXvMSvr1aKhl+8lW/MDq26nBxvqnwHIvPyF59eSq0RW2cNLrnIaytrIT
d2vDSK8bkhMm324eVnXBiy77G/4xHTnsfG441TtLp3jmWYQevN8yLHBFd/lM
L+i4wPy01kr6F+u4yPSYtuK7iKvGqUOB/Ebs1LdNOh5k+qyKpPw6dPLHW1G4
zu7r0mku3I6i+07qgfpFB/QJ6qnQ/V6dfJyn4GPWLz4d3ax/31Vofs0FnWtU
qR/SgALe/zHwsX58FqL/+DzbAVFv/r/1krMHQld+eFIyP+8Duth9oZJ5fx1U
BfN4vQ6U++09PAiaRzYHsvx2cX8FmodHoqnfD4N8OWaj+tSB9L9oxQJj6qWh
fRDz8qOMxNPuamCY6fqqRXDQD0EO+oH/fyNEvbkebZL5/OuWzOfNAIQf+Lw6
BeGH6Y0lfXdHIfzAeRzCD3x+n4fwwzVW35sQfuD1+QfCD9wfIYbwA78v1BB+
4PWOMkjfDkUw3+9WYPPbbXNSYL5/40A7e09yDLyzMDRhaH0M3mD9v9sQ9ePx
fi2Zx/eb5JDWunTzHQN7WbwWycH63sM+heb3qEH5LI6k+zwGemo8VamtNsrv
M4P6eSSC4u4w6D05JDmoV5CD710+q88FQ9SHz/v5TsFsvMyUSg6+35SPDf99
3/8F+yt9Uw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwB2IQfTE/nv1coKuDSOWkkrMtYg4wfrRqhMy5ORIODk2P
js/gdnXYEWwV8d9dykFi6hXOjEUucP5MEOh0hvP/xOQe/VeF4PP4r5+SWoDJ
74/o9mfcIAnntymwq54JkYSYX4Xg1/+2KjjXgeDPt9G5Mmsagg+2fyUaf6ez
g/onlZezNBH8NBB4JgHng91zXAJi3jaofJqEwxvefQYzg5wdbvDeFkv9xu5Q
EbHC9Ky3s0MMKDxs2Bwe7OObY+zl7MDjyOc14yWrQ3CJyvT/Agj+zltdf1P/
O8H53ifYbWd/xeSDzd/GAud/2fdxa3oYi8N9kPm/nBwYwIAF4h4mZ1S+EIJ/
BgRUnB0Ode9rMlFmcfABmWeK4IPDL8PZoQ8U3gYsDsKfHM+nzUXI609Y8MNw
HYLf4/WKxeQgwnww/yKCDw6vawi+6pPmeWcfYfJ7wfaxwvkw/4PD/yYa/ySC
PwOND04PuxD8Kd/Y4mesgdnHBvcP2BxJNodakH9nYPJlNorNZ1qA4BcuL9nw
7zwbRN1MmHnsDpWg+J7t7LDNa4PFnEp2B4trR3NNTjg7VN//ccvYW9Ah8fBl
7dREFzjfxBgILiP4sPwT8vbyxxkLhR3Q8xcA5AlXaQ==
             "], {{42.0078, 5.735939999999999}, {42.0078, 5.55781}, {41.9297, 
             5.0625}, {41.595299999999995`, 4.806250000000001}, {
             41.32809999999999, 4.604690000000001}, {40.95159999999999, 
             4.539059999999999}, {40.6125, 4.539059999999999}, {
             39.59379999999999, 4.539059999999999}, {39.9922, 6.12969}, {
             40.04059999999999, 6.32031}, {40.046899999999994`, 6.33281}, {
             40.296899999999994`, 6.33281}, {41.065599999999996`, 6.33281}, {
             41.6078, 6.33281}, {42.0078, 6.18906}, {42.0078, 
             5.735939999999999}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4hOaVpNOl7s52Jc41p6+w+WAzl/TfTuDAchX
/6TyclYnt0OP1ysWk0wEX8HxY/KZWAT/QK2sRXqMm4OJMQhA1Ue6OfRHdPsz
FnA5ODQ9Oj7D283hDAjwsDsse+Gh99/SzWEmCEiyOjxJXHjNRB7B/xWTe/Qf
EyafAQzY4fxtXhss5lQi+NGqETLnbDgcpnxji5/B4uYgvVFsPtMCDoeSraK/
T7O5OaSBgBonxNxCN4cWBXbVM1ckHSSmXuHMKIK6742kw0a9vMWMJW4O913j
HWcJSsH5YP8YIPgPQPITpSD6UtwcKu7/uGXcLQXxb7Sbg0jlpJKzLVIOuhMW
/DAE2i+/a8G+VD8pSPj8dHXYEWwV8d9dCuL/964O+7v3NZk4I/hg+zZIwvlt
IPeGSML1w/hCnxzPp7G6wfk5nD8XpEsj+HW/rQrOKbg5BL29/HGGo6SD2pPm
eWe1oPGnieD/B4H7EnA+WP8VCYdPGwKyZ6m7OYCjt1jC4Q3vPoOZp1wdtoPC
fyenA6//+impJ1wh8sackPA+5uqw5Nbyx4aHOeB8SHwi+L3g8GSFiH90dWgW
r2XNbGN2aFsefspIxg2Vb4PgL7DRuTLLz82hcHnJhn/nWeDpjceRz2vGS1ZI
+sx1c7jBe1ss9Rs7PH0/r32cfX4NZnoHAHqoSB0=
            "]]}, {
           Thickness[0.021290185224611454`]}, StripOnInput -> False]}, {
        ImageSize -> {93.94960896637609, 23.11330510585305}, 
         ImageSize -> {46.974804483188045`, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {47., 12.}, PlotRange -> {{0., 46.97}, {0., 11.56}}, 
         AspectRatio -> Automatic}], 
       GraphicsBox[{
         Thickness[0.020300446609825416`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lQ1oVWUYx8+9+4qWd+dr9557zpl3wmYGCqstULPOM/yoTcPpJAZKWrgN
m32IQ11tfcxyyHRTi3mnQ4WkMVKahNOpLESUyq/Zoqwgi6Icrsj82nS27vs8
73kuC3rhcPidc973eZ7/83/fM+nFVxdXpiiKEkhcbyWuYOKavW2jXvVSLph1
O2rP55ng882+64er15mwuz0xSnIh99i+vsoWE9af6pnbPi3JHeL9SIz54b/z
BncNxmj+cyZsrWheGOiP0fqpJpwT46EYlP8xcD3+ggZPHzjdqRzNoedTVVgi
nr/jMo/hcJgP6FND1X0OLM2vcC/UJxnXma4xF4pxQ+P51VWJ8ZEOP81dXrxr
kUv3NQbUXxn+vvCsC0fLZ1aMdZr0/NGJ0CLyLrOYsZ6wzRwXdde5VO9mFw6K
uHtyKJ5nM8eELiGLGe9PhXk+rnfJlHXbFHebCRtEXpk5lPcmffz6V1Tmhb+W
fPX4QIi5COt+EJYJfVzJazNkHBsUHBkwtOnl5seOu/L7FJ7/7YQfwpW3FebD
pd3TO+ruez5jHxbc9Qpwngt7P39/f83kYQ91/9GBMpGPccvDMCtssBrdDwoG
bniLRX0nrf9l7N8Gi/L59KY3T3CFBfVXG++29d5idg+F9wZX3GHGOG/f4flV
OIa914V+86PwidMz7cuhEW+n0Ps7m9YvHPX8+jdGGtJWnVFYj8GGX2ourg4y
r+ms7f7nYpD6+KfDjO+fSDL6oMuWvpTfhySPBgDrDUSlDxXq82vSB+2j3hsi
34816qcx6rWK9wUaRIQ+5fc8Q+yflep4npPkZ3FeltTrvlcr8moNSb3GmNHH
3yjgM+b9RYDilmdRvrOCgPlkqqwHPVcB8/orCD/jPtJIf0iBa0KPexpcFv7p
SaX6+k3qx2+pMEXEKcmm++Y02bcw+fREGqAMI2G4KuINpQH1LyL9ls77iHRL
p32w3CL9W9OhV+zfJgsyi0Ol8a4HpK6y32szYSXq7sCTtcUNZzsm8P5Dv/dk
cb9x3c9UZow/pDFjHi06HBHxMpKM+2u7zYz3C1HaR8/rdB4ZUcC+pep0Hu6P
kJ6qRnkOGNSfNpX0v6bROq+ofF6+l5uRf65IhfMir9Uqs+8Hn30/4Pr9Kvcb
z/MZGnMdnn9JRn/O09kPmP+bOvsB91lcZz8gX9bZD5hnwGA/4HcnDPZDk8jv
a4P9gP6YbLIf6Hw02Q84r1uey4csZnzfa5FParIp7zNReAbPgTC8K+IscUjP
2xHuH+Zr2czov1kOM/4HfndgC/YlyX5/x/Eli59jPY9ky3hRONnc11j0oSF9
F5V90MlPW6Kyz0n29fLZ/9/Rf8AZv19Xuczow6YYs///pnoM+O///V8DaWDc

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQbWazN2jaQTWHFvFa1ky3f/Ywfs2Lpl/Tdv63r/m0
ISB7FoKfEBKkviATwWcAAQUEX2penObpC6oY/Je1j7PP5zA4SEL5L6B8mLz0
RrH5TAsYHMDmPVB12O61wWJOJaOD3PIXHnr16g47gq0i/h8XdZBF4/ucYLed
XaruEKMaIXNORszh77fSB3MCEfwzIKCD4IPdv1LN4U1bbreRtajDk8SF10zy
1RxEKieVnG0RcZizSHnnH3c1h76Ibn9GAVGHKe2tUZfvqML1g90rgODf0ZRd
879ZGc5/4BrvOOuhooMwyLwnQnC+/xPPS6aX+eD8A937mkwWc0Lcd0bJYSvI
vzvZoHxlOF9i6hXOjCQVOB/s3vcqDgFg89gdfr19fcAyWdVhJghEcjpk5n9o
PflFBWJ+MpPDBtUnzfPOqjikpgHBs//2MD7Env/2HvtrZS3YVeDxBTbnpjKc
v1ZIhy99HSZftElmikHwXzgf7L7KP/bg8Dis7JAOtu+3fTinWLvxfQS/4bdV
wTkNFTgfEt8q0PT3ByqvCueD5RMQ/EaWo/2G06HpR+cPPH3B+OD4Y1dD5QPj
E2YfJD0h+GD9ExB8WPpH58PyBwDKq2u1
             "], CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/fPt6wOWi1UdTIyBoJjXQbTH6xXLFFWHL/s+bk2f
xgPnx6hGyJyr4XFgAIEEmDy3Q8Nvq4JzL1QcosHynA4ndu3oZQtQcTgDAj4c
DjNB4KYynH9HU3bNf2cEf29+zduZT5UcSpaXbPjHzwXnb/XaYDHnJw+aPL9D
9f0ft4y1lR3uu8Y7zvoo6CAQG3DfqF3ZYUewVcR/dWEHjzVHlzP8UHZQ2LVg
X+o6EYj9M1Ug/gsWdZCaF6d5WkAVzr9wNeyN/m8EP/CWdE2ikZrDA5D5hcJw
PtjfDsIOCSFB6gs01SDueC3kgB5+AN54jdc=
             "]}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzGSyGaB8Bgr1UmLOUGEDAF62AqE=
            "], CompressedData["
1:eJxllH0slVEcx28Yruteuvc+autKhnHfnkeR9P6rFpJ1ze3l1hSSVHqZ0VZJ
LyRDUk1IJqV212Jp6+alSGG3rTfS28xixRDaWGtSo3ue89zzrPpt54/PnnOe
c37f3/f389x5KCrBViAQzLAsg2XZWFaBPtW72MMfUo2pNVMuEviXDbNqOwRz
/SHax6B49UgCsy6/Fe6x4fmkXVvB/A8MYUX5DuXzdgYSdqOQAKO6LWtvZaA5
rykjsFIM1Lnwr3aFDLSy7ARyxBsZeIEiwhEKs7O2dXbThCOeOSy/epjnwRQT
9SuJhptdxi/zbZ0ID6R/SXpdxXPJFUtsFZHzur51bxZ2iqDapy+zPJ+GwABL
pIhhBO2/Q8Mt9L81LoTxeRcou+FV/9tMg0dDRVPCeVcwt6yu3ruCgax5Dj4v
AuX4eygD1VKNJPGEHOuxhYGwqjajYILn701jpkQ3irAARSwFNfTByhnLOO6l
IGZjlG/FEE2Yfb+J54XLGqOKTtNY7zKK5FuvX2KYDqVgGkUM911Bwf1FE093
hXPnY+Xw+t3mEWYpDcd7JroChmWYf2mhZ23MqtKxmVj/Mi0MIj1HxBD6ON09
OFuL31/kjPenaYmevaxBtKQe7sbBMLpHA77j3kOlOUIY2Kf+UZyuIfU7Pl4T
mTSpJlwLGZ/Ns//nRNY/IsJsXiudCeP6SPD/l6txfuAKuo6L0VMtalyPT1I4
I9bdLexX43ockUHxBZdjQcNqTj+e/dB7hXLC1vqYG+ry7SO5/Qo3/P4GFeHJ
0eHmxZlKwneRv0b9OD2lhHsRJ/OM7Begl+I8fvrByNkDeQvmSGEDer+XknB/
3PX3gTqe47d3h9galFy+UghCfohTQiibnxQ0nh7f9z/g9j+UY/9sUmG/6yl8
fzXPOF+eWZ2nVSA/ein1pR3PWD/53zwhw/X4qII65D9fGZxC/q5VwRPU35lS
3E/rVZCG/JbkivvFV8X1v4Qw9pszYXZexDuS+0zhNcFl9fZgJ8z1iP+mJtyP
6t+oIYz9rYUhdh44Yv/nasF5lSS8ZEiI+7dJi+ud40D6xXoezy+erf1p5UKk
Vx4Dintu12wqHMh8S2bnpRBEIT6HbZys81NE5inuF/F/8/UP1aBV0Q==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4gjx7RcZzhk7+D/xvGQqzOCAwg9mcNiol7eY
8Yyxw4HufU0myQwOf7+VPpiz0djhOu9tsVQzRgfVJ83zzs4ycuBy5POakcnp
4H2C3XZ2qJHDWiEdvvR5QnD+GRDoEYfzZ4JApIJDSuwdN2YPY4dwTrF243ol
hwnBJSrT1xs7uExoFkqzUobbD5bPV4a7z8QYCIoRfPc1R5czdCD4KtceBTPM
UXb4svNW19+jxg4fFq1XOLtDGe5+GL/H6xWLyUQEf/oE/iozbSj/hRKEL23s
cFtTds3/w0oOW8x/HErhMnJwBrmvSwFi3kVDhxjVCJlzMdJwPsy/MP5ZED9H
wEF6Xpzm6Qmw8GJ18AGFx1JjhxngAPlnD+ZvRfBh/kHnw+ILAFSDwww=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYC4v8gYG/hUHP/xy1jbWkHGD8lDQiWyTocqJW1
SH9iDufHKDh+TL6D4M+YwF9lthrBl5h6hTOjyNzBxBgILsvA+WBz/0vD+TGq
ETLnaqQdDrYtDz/VZO4gUjmp5KyLtMMd6ZpEo6nmDge69zWZMEs7+F2cGPPv
sLkDAwgkSDkUrOm+nfHA3CEarF8Szndfc3Q5Q4UEnB/09vLHGYziDlxuqqVM
UeYOZ0BARwBiToEZnM/rv35KqgSC3+P1isXkoqnDzmCriP/P0flCcP4OEH+5
iMPJw05rM/nMHDQ+qbycpSnu8CRx4TUTezMHkPeNhSUdvmwIyJ4VbubwZd/H
reliUg4vsrS/TY81g7g3AsEHh/9rBD8A5P6FMpDwZzFzWCukw5c+T9bhhtAn
x/PLTOF828qIFaZ3TeB8HpB/u0wg4acsCeeDw+OgBJwPC6+U2DtuzDNMHNzA
7pGAhMcKBB8cP4cQfAOtlcIXjphAwqNdwkHtSfO8s6dMHGbNBIKbEpDwZTB1
WA92j7RDI8vRfsNwU4c3bbndRrtlIPGzAMEHh9d+BB8Wvvdd4x1nFSL48rsW
7EtdJw3nG4DC97MUXD/YPxZSDqog96wydTgLis8cSYj97qYOVaDwzRZ1KNkq
+vu0HTT84kTg/GBQ+CQKw/lfQfF1jR+S/j6bOpQsL9nwr58PEl4ZZnA+yNsz
d5rD+bD8Awtv9PwFAJMSf08=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pTYO27MGtYOZ0CgR9wBxn/gGu84a6KUQz3L
0X5DdijfUM5B4y3vPoNOK4f3i9YrnP2h4OBzgt12tqqVQzinWLtxvpJDtILj
x+QcS4cPIPkdyg6fNgRkz3JH8I3BAMG3rYxYYapr6aBy7VEwwxwE333N0eUM
HQi+QGzAfaNyBB9in7KDF8h+V0uHtUI6fOl2yg4SU69wZiRZOdwHuVdR0WHJ
/X18cxZD+YUycD7MvzD+nJlAcJPH4c+30gdzNlo6mIDdyeIAEp7paenQLF7L
munG6PAkceE1E31LiD+KGeDuOdC9r8kkGcH3f+J5yVQYwf8PAvX/7WH+nwE2
+J89LHxgfF7/9VNSMxD8CPHtFxnOWULdy+Rw4rDT2sx7lg7SG8XmMykwO5Rs
Ff19+p2VQwvIfWw88Ph705bbbbRb2AE9fgHLXszq
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4uOHndZm7rN3qL7/45ZxtLIDjM8AAhOUHXjc
VEuZVtk7fFi0XuHsDmWH/uASlen9CH7JVtHfp/MQ/KtCnxzPp9k7uK85upyh
Q9nhBMi8OHuHcE6xduN4ZYf9tbIW6S02Dlu9NljM+cnokBJ7x425wsbhy76P
W9PFEPzrvLfFUr8xwPlLbi1/bHgYwZfZKDaf6cF/+xgFx4/JPTYOM2aCwD97
sP3LEPx6lqP9hscRfLD7z9s4+D/xvGQqzODwYUNA9qzrNg7GILCZwWHpCw+9
/xvtHcoPb3OdyYsIj9Q0IHBD8NcK6fCl+yH4sPADAOvBlVI=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lXFMlGUcx++IYszCO+6AuwNKF2QkFQEuRja/z/umZK5BQnUrtpPmCZuS
Nq8GkllWsonTQtTjbEbDPFvXghUZuS5Zw1h4l4gzo5ZpuKZQm2gNYkH3PL97
n2e09WzvH5+97/M+v9/39/39noXPbVztvclkMpljz7bYkxB7moNPf1v4qQ57
Y6svkmOHwTfC13pqX7Kj677nO80hHQu+6Ah7d9uR2Nlaan5f8dbp0k1Rv2Jf
T9r04P74/qfswPZL3/j3xv+faEdxUWw16aj8ffiav8aK5bkvJgQqdJziK9+C
oY2epGie4na+nIprvh5e7LXqeDbXnRV9WXFZqD9oKrFK5scUXbfK/bXrYutI
KhrcR5dE7tTxy3IPC7xgw3R1ff9MoY7PK0vds0E7BvJKWwc9Ona7W8rNFQ7J
Ip90l2Q//29jFhaNvn4oco+Oj1LzU2oPZdN5FzXJ65OnOmoPKhbx1WhyfyOP
p0hDFdfjNReWcb0Wa2i4MDlSNC8bGfvOJtddZXL/qoGkhw/2KN7M9d6heBuv
x6MM1VyfrDhbGOU75KL4khnGd9S3FB7Povqdh9xf6cs5MHtUsW2CfbfuTcXC
DxuAAqFvFnJ5/s8AIf7+50xcCKe8E0sHJr7WuPDguf764hJgNc+vz/G/LOrX
4MCvNe+dK14GrODsdqB3ZOc/3jLFbX/d4vFXKRZ6PKn2C59UA1u4fquclE8d
cIDn/YOLfNEEmb8749iQ6YjiW8s/bvOeUPzu0vyzgZPAHdzff2RKFu8fUrxo
IudK4AMX1bcv/n2KC2s498bzNTvRzfU7DPLXpnTy5StAE4/3QyvptwXYw98X
WKkffYCN989ay1x+RPHjoyvPLLHNJ72aAV/Q1zWzJ4X0alMcavmxzhRUfO9b
HZMPfAaU8/2V86neX8bjmWeReoh+W2pBGe/XAeAi99MTVtI/AoxxPaatNB8u
x/M7bccsX78Bd3N9VqZRfhNxf7yaTuf9CfLlVDqdN2nUL4P0mTH0dND5Jkb/
9Tgwflu4oD2BoZf3b7OD9Mhh1F/tLvJ/BcNa0f+Z1I+bmey/m3m8+1Q/iG3d
ike5H79XLPaPMRzj5yUpFv31tkuyiDfqpPwuM/KdzUn5jzCah4czaD4eZzQX
h234amt2SW2Ikf5jVqpnkMl5KfqlgyHCfb7BItnwg8GGH8Q8+YTJegs9TigW
8++MYjFvLjHpB+HfK0z6YS/30ziTfhD+usGkH8T8nmLSD7seu5pYbNWkH0R9
7Jr0g6jv7Zr0g+ifhZr0w/WuivWB+zXSt9shWbzvdZCfyzT6z0kn+aNOwxsL
knJPVWWSn/yarJ+I/yfFLTw+sz6339N17OLxWhQb9Z3DQw66T8bi+eSl0Xnn
NfS1hLcXd9oorqhG/Xw6lXwwqNF9sl+xoZfBxn0n6vO3Jusj5v1dumTh/52K
jfub8rHhv/f7vwxkaeM=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwB2IQbXHtaK5JhZuDSOWkkrMtYg4wfrRqhMy5ORIOy154
6P03dHPYEWwV8d9dyqHut1XBuROucD4DCGxwgfMTD1/WTl2I4JdsFf19ehom
vz+i259xgySc36bArnomRBJi/gIE/0niwmsm6xF8lsWTrBj3Ivhg+y+g8R+4
OKh/Unk5SxPBTwOBZxJwPtg9xyUg5t2FyqdJOISUqEz/X+HicIP3tljqN3aH
B/v45hgXuTjEgMLDhs3BVbWUaVaBiwOPI5/XjJesDjtvdf1NNUfwFRw/Jp9R
RfA36uUtZpTB5IPN38YC53/Z93FrehiLgxvIfAUXiDsZWCDu0UDjWyD4JsZA
4O3icKh7X5OJMtS8GAQfHH79Lg59oPA2YHGoiFhhevYwQn7KN7b4GVcQ/E8b
ArJnPUeY/wXE/47gg8PrL4Lf4/WKxYTTFYPfC7aPFc6H+R+iDo3/wQUnH5we
HiD4v2Jyj/67BLOfDe6fmSAgyQbx735MvsxGsflMCxD8wuUlG/6dZ4OYcwBm
HjS+D7k4bPPaYDGnkt1hgY3OlVnvXByq7/+4Zewt6HBC02rS6XZXOB9sz08E
H5Z/Qt5e/jhjobADev4CACmsOw8=
             "], {{44.30779999999999, 5.735939999999999}, {44.30779999999999, 
             5.55781}, {44.229699999999994`, 5.0625}, {43.89529999999999, 
             4.806250000000001}, {43.62809999999999, 4.604690000000001}, {
             43.251599999999996`, 4.539059999999999}, {42.912499999999994`, 
             4.539059999999999}, {41.8938, 4.539059999999999}, {
             42.292199999999994`, 6.12969}, {42.340599999999995`, 6.32031}, {
             42.346900000000005`, 6.33281}, {42.596900000000005`, 6.33281}, {
             43.3656, 6.33281}, {43.907799999999995`, 6.33281}, {
             44.30779999999999, 6.18906}, {44.30779999999999, 
             5.735939999999999}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYCYr0JC34YznN3sC9xrD19h8tBF40v9MnxfNpc
dwf1TyovZ3VyO3zaEJA9qx/Bb1sefsqoBcFXfdI872yTu4OJMQhA1de7O/RH
dPszFnA5LHvhofe/0N3hDAjwsDvw+K+fkprg7jATBCRZHbxOsNvOdkXwEw5f
1k7VxOQzgAE7nL/Na4PFnEoEP1o1QuacDYfDn5jco/+03B2kN4rNZ1rA4XBT
uibRSNfdIQ0E1Dgh5sxwd2hRYFc9c0XSofa3VcG5GVD3vZF0kJh6hTNjlrvD
fdd4x1mCUnA+2D8GCP4DkPxEKYi/u90dKu7/uGXcLeWwAuTfRncHkcpJJWdb
pBymfGOLn6Hj7iC/a8G+VD8pSPjIuzvsCLaK+O8u5eAD8r+ou8P+7n1NJs4I
Pti+DZJwfhvIvSGScP0wfkXECtOz2gj+pfx49nOOCP6TxIXXTNzdHYLeXv44
w1HSocfrFYtJIDT+NBH8/yBwXwLOB+u/IuEQIb79IoOfuwM4eoslHEJKVKb/
/+DmsB0U/js5HUq2iv4+/c4NIm/MCQnvt24OS24tf2x4mAPOh8Qngt8LDk9W
SHxIuDs0i9eyZrYxO7zh3Wcw0wmNn4Tgsy6eZMVY6u5QuLxkw7/zLPD0xuPI
5zXjJSskfU5xd7jBe1ss9Ru7Ayy9P699nH1+DZcDevoHAE5fN7k=
            "]]}, {
           Thickness[0.020300446609825416`]}, StripOnInput -> False]}, {
        ImageSize -> {98.52955417185554, 23.11330510585305}, 
         ImageSize -> {49.26477708592777, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {50., 12.}, 
         PlotRange -> {{0., 49.260000000000005`}, {0., 11.56}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.02685284640171858], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lQ1oVWUYx8+9+4qWd+dr9557zpl3wmYGCqstULPOM/yoTcPpJAZKWrgN
m32IQ11tfcxyyHRTi3mnQ4WkMVKahNOpLESUyq/Zoqwgi6Icrsj82nS27vs8
73kuC3rhcPidc973eZ7/83/fM+nFVxdXpiiKEkhcbyWuYOKavW2jXvVSLph1
O2rP55ng882+64er15mwuz0xSnIh99i+vsoWE9af6pnbPi3JHeL9SIz54b/z
BncNxmj+cyZsrWheGOiP0fqpJpwT46EYlP8xcD3+ggZPHzjdqRzNoedTVVgi
nr/jMo/hcJgP6FND1X0OLM2vcC/UJxnXma4xF4pxQ+P51VWJ8ZEOP81dXrxr
kUv3NQbUXxn+vvCsC0fLZ1aMdZr0/NGJ0CLyLrOYsZ6wzRwXdde5VO9mFw6K
uHtyKJ5nM8eELiGLGe9PhXk+rnfJlHXbFHebCRtEXpk5lPcmffz6V1Tmhb+W
fPX4QIi5COt+EJYJfVzJazNkHBsUHBkwtOnl5seOu/L7FJ7/7YQfwpW3FebD
pd3TO+ruez5jHxbc9Qpwngt7P39/f83kYQ91/9GBMpGPccvDMCtssBrdDwoG
bniLRX0nrf9l7N8Gi/L59KY3T3CFBfVXG++29d5idg+F9wZX3GHGOG/f4flV
OIa914V+86PwidMz7cuhEW+n0Ps7m9YvHPX8+jdGGtJWnVFYj8GGX2ourg4y
r+ms7f7nYpD6+KfDjO+fSDL6oMuWvpTfhySPBgDrDUSlDxXq82vSB+2j3hsi
34816qcx6rWK9wUaRIQ+5fc8Q+yflep4npPkZ3FeltTrvlcr8moNSb3GmNHH
3yjgM+b9RYDilmdRvrOCgPlkqqwHPVcB8/orCD/jPtJIf0iBa0KPexpcFv7p
SaX6+k3qx2+pMEXEKcmm++Y02bcw+fREGqAMI2G4KuINpQH1LyL9ls77iHRL
p32w3CL9W9OhV+zfJgsyi0Ol8a4HpK6y32szYSXq7sCTtcUNZzsm8P5Dv/dk
cb9x3c9UZow/pDFjHi06HBHxMpKM+2u7zYz3C1HaR8/rdB4ZUcC+pep0Hu6P
kJ6qRnkOGNSfNpX0v6bROq+ofF6+l5uRf65IhfMir9Uqs+8Hn30/4Pr9Kvcb
z/MZGnMdnn9JRn/O09kPmP+bOvsB91lcZz8gX9bZD5hnwGA/4HcnDPZDk8jv
a4P9gP6YbLIf6Hw02Q84r1uey4csZnzfa5FParIp7zNReAbPgTC8K+IscUjP
2xHuH+Zr2czov1kOM/4HfndgC/YlyX5/x/Eli59jPY9ky3hRONnc11j0oSF9
F5V90MlPW6Kyz0n29fLZ/9/Rf8AZv19Xuczow6YYs///pnoM+O///V8DaWDc

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4ppPGwKyo9Qdltxa/tiQmccBxjcxBoJiHocd
Dk2PjluoO2z12mAx5yePw6MI8e0XFRD8v99KH8wRRPBZOLvkk/nUHV7UPs4+
/waq/oGaww3e22KpZjwOG/TyFjPaqDn8BwF7TgcGEFBQdTgDAj4cDh77a2Ut
3FXg/NkzgcBTGc5fI6TDl/5OyUFmo9h8pgdccP6B7n1NJot54fwW8VrWzGO8
DsKVk0rOflFy2BFsFfF/uaCDQGzAfaPjyg4KuxbsS10n7CAClld2+LLv49Z0
MREHI5C/J6tA/B8s6nDhatgb/WpVOH+L+Y9DKV0IPthdOmpw/pxFyjv/tKs5
BL29/HHGQRGI/xLUoPaJQMLzh6pDGgi4Ifhgd6QIw/lgc88IOQTekq5JNFJz
iFaNkDlXA+UXIfjg8NyD4P98+/qApbI6xN9PEHyNTyovZ3GKwPlg/04ThcdH
DEi/jJhDSuwdN+YKVTg/nFOs3Xi+MpwPMVfRofr+j1vGr4Xg/Ovg+OWH85+D
4n8NlwM/KLy3K0HSx042SHpwUIHz5Za/8NCrV4PzYekvAuwfbgf09AkAYMwe
9A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIHIGYC4tQ0IHDTcwh6e/njDEcRBxhfpHJSydkWUQef
E+y2s6fqOsSoRsickxFz8L8lXZN4SQfO//H29QHLZgS//rdVwbkT2g4PXOMd
ZwmKObBwdskn82mDrGNgSBBxeBIhvv3iAy2Hg937mkwWizps0MtbzGijBdcv
s/yFh95+TTgfIo/gB4Ls/6ThcPYMEOSIOhhorRS+cETDYdZMILgp4mBmszdo
WqOGg8eao8sZfgg7iPZ4vWIJ0XB43ZbbbTRbCM53B8lXIPitCuyqZ0yEHB4n
Lrxmkq/h8AakXlrIYYv5j0MpXQj++athb/R3I/inDjutzdyn4ZAODjchh/Wq
T5rnndVw2BFsFfF/uZDD7EXKO/+wazqsFdLhS68TcZCaF6d5OkDTwcQYCIKh
4bsVwRcHuUdEC87/AwpfZVh4icD5B0B8ZQQf7J7dwg76oPBg0YK455iQw/Fd
O3rZPmjC3QsKtjNrNB1e1D7OPv+GH+pfTYi4D49D9acNAdlRmg43eG+LpX7j
cvAGuc9U0+HLvo9b06dxwPkQ9Qg+OH4d2B0SQoLUF2RqOmz12mAxZyebw38Q
mI/gv8jS/jb9LoLfwHK031Ac6r9kdod4kH5NLQdQdM6M5ICEg7EWVD2Hg8/F
iTH/FmvB3a+jKP8lZxtUf7OAwxZQevkDCw8hhxZe//VTWLUdZoPTh5DDm+Kt
or+9tR1q7v+4Zfxa2EF86hXOjEPaDhqfVF7OWini4L6/VtbiuTY8PYHdb68D
jw+w/tMIPkQ9gg/2v6cunL/doenR8Rm60PQoApcH57eDIpD0JK0LTX8IvsKu
BftS1wnD+dVg90LTY5YuxF37heD5E8YH57d3CD4sP0PcI+yAnt8BYN+p1Q==

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4tOHndZm7jN2qL7/45ZxtLIDjM8AAhOUHbjd
VEuZVhk7fFi0XuHsDmWH/uASlen9CH7JVtHfp/MQ/BtCnxzPpxk7uK85upyh
A2penLFDOKdYu3G8ssP+WlmL9BYDh61eGyzm/GR0SI6948ZcYeDwZd/Hreli
CP513ttiqd8Y4Pwlt5Y/NjyM4MtsFJvP9OC/fbSC48fkHgOHGTNB4J/9dZD9
yxD8Rpaj/YbHEXyw+88bOPg/8bxkKszg8HlDQPas6wYOxiCwmcFhxQsPvf8b
jR3KD29zncmLCI/UNCBwQ/DXCunwpfsh+LDwAwBU6ZR0
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzMOEzQDlM6CxKTFnJLgNFxsAfMwDBw==

            "], CompressedData["
1:eJx1lX9MlHUcxw+kUSrHHXfAc3ew0EGAqTv1ee557gG3D64QTUXF8rYsJMGj
tMKGJWQq5mwLg2jFLxmLaRITC7aYUdsV/miFQpw6BWtpixVqNkGkGhrd5/u5
+35nW9/t+eN1z32f7+fz/rw/n++s515eWzTNYDCEBZ7dgSc88MzM/fT9ouIM
sJa9V9qXbIUQj/tGu7yvWmHjMz9mT/NkQNIXH/qKqqzwYHbK9vDlgu9ObL/a
tEDwby88OlE3L7j/KSvsjjhdvSA1+P0IK3g3B9aEDnk3z4/WF5jhwPLrEXKL
DmdxzTXB4Ss+Y1OeYHkRLsGn9reu752tw9MpnoT+nYKXtp9uNWhmzmzbbTPf
z849EgO3OlZvaVyqw9XH87Mat1lgvPvy2/eKdPg8T/dMtVqhOq80ue4rHao8
lblhqyXOLJ84O+f6hsAqS4AV30YuPvikDsdi5hq9zYl03kk350sxY1nfuwT3
YHwnNL5/DOPxarAO9aiwQwXqtV6DHVf+urxoRiI457RZBi6ofH/9u9Hlri2C
R1DvKMH3sB41LtiA+iQkUn1muShfv53is7jg9/0vVi78MoH+36nw/UdGcuZP
rRH8yPCbzX3TBReiHwZlcDJ9g/l3ydCO739ywNdvJGrefTIYcG20w7b2yh+K
S2RYi/n1SP/LrH47JOg9ueTY87tkyEb2SFDaFTt5pkpw2s0on7NNMNPjqNiP
sjZ0y1CO+j1ho3z8MtTh70N22Mz8J/P8O+e/dChshcI5ofnZ9DN7BC8u83ys
vKPAw+jvPxyc2fsMwaljydca2+xU373B/xvtcAL5FYXyDbORfjkK+askjnx9
V4bXMd6jZtJvXIZqfO80QxT244gMFuyfQtP9/JjglcPLzimWaNLLqEBpa2nH
P9VG0itdsCf+uN+wSvCGpKzRTVsVyMX9edGQgvUuVyieGSauB+u3TBP1a40C
P6Of1pihFvU/qMAN1GPSDDNxPvQG8xuwkg8GFEhDfZbFUn7DCv2+J47Ou65Q
3f6Oo/NuKcH6xQf1Cekp0flhLpjClS/BkGNnwcIHXNCN/fuWBEbUI8dF/dVg
J/+3uKCQ9b8DBrEff3Xx/puO8c5Reb1Zf2wS/B368RPBbP9FFY7jeZGCWX/V
2DmzePtt1D+9Ks0ji43y/0yleXg4nvr9NZXOPW+BXZN6Sb9HJf1vmKmeq1Q+
L0uwX0CFPtRlq4lzyA8hDvmBfd+r8nozPSoE38H595FgNm9OqdwPzM/nVO4H
5qchlfuB8TWV+4HN79sq90P8BxceKp6tcT8wv6Zp3A+svpka9wM7b4nG/fBL
QctFOV8jfTslztTnEvm5SqP5/o0NKtEffg32JUWmnF3nAAf6yenm9UvFeLsF
s/jCdc6Z2M/zdDiA8ZoEh+p7H/sluk8uuSmf9FiQ8LwON/RU+vbKhyyUX5Ob
+nkghuZPrZvuk1rBIb1CHLrv/sT63HHz+rD7daXOeRD9H5vBOXR/Uz4W+O/9
/i/LGl4V
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwB2Iwfe1orkmFg4NI5aSSsy1iDjB+tGqEzLk5Eg7LX3jo
/Td0cNgRbBXx313K4c+30gdzJtrD+f9BIN4Wzj/Stjz8lBOC/zRL+9t0XUx+
f0S3P+MGSTi/TYFd9UyIJMR8RwT/xGGntZlxCD6Hm2opUxWCD7Z/Php/v62D
+ieVl7M0Efw0EHgmAeeD3XNcAmLeLqh8moTDUpB/P9o43OC9LZb6jd1hb62s
RfoTG4cYUHjYsDn0eL1iMXlo48DjyOc14yWrQ8lW0d+n8xB8+6ZHx2d4I/gp
sXfcmC0w+WDzt7HA+V/2fdyaHsYCMd/RxoEBDFgg7glE4xci+KkgZ0+zcTjU
va/JRBlq3g4EHxx+crYOfaDwNmBx+LAhIHtWuy1cXuMt7z6DlQj+k8SF10zO
28LNfwriv0fwweH1C8EXn3qFM0PIDoPfC7aPFc6H+R8c/v9tUfn3Efy/aHxw
ejiI4H/Zeavr71KY/Wxw/8wEAUk2h+Mg/9Zh8mU2is1nWoDgFy4v2fDvPBvE
/nqYeewO+0Hx3WLrsM1rg8WcSnYH28qIFaZ3bR2q7/+4Zewt6NAfXKIynd8e
zjcxBoLPCD4s/4S8vfxxxkJhB/T8BQBTDGUZ
             "], {{32.30779999999999, 5.735939999999999}, {32.30779999999999, 
             5.55781}, {32.2297, 5.0625}, {31.89529999999999, 
             4.806250000000001}, {31.62809999999999, 4.604690000000001}, {
             31.251599999999993`, 4.539059999999999}, {30.912499999999994`, 
             4.539059999999999}, {29.893799999999988`, 4.539059999999999}, {
             30.292199999999994`, 6.12969}, {30.34059999999999, 6.32031}, {
             30.346899999999994`, 6.33281}, {30.596899999999994`, 6.33281}, {
             31.365599999999997`, 6.33281}, {31.907799999999995`, 6.33281}, {
             32.30779999999999, 6.18906}, {32.30779999999999, 
             5.735939999999999}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4sTDl7VTJzo62Jc41p6+w+WQgMZ3VS1lmjXB
0UH9k8rLWZ3cDqpPmuedbULwd97q+ptajuBHiG+/yFDm6GBiDAJQ9UWODv0R
3f6MBVwON6VrEo1SHR3OgAAPu4N906PjM4IdHWaCgCSrQ+1vq4JzFgj+5G9s
8TNkMPkMYMAO52/z2mAxpxLBj1aNkDlnw+GgP2HBD0M5RwfpjWLzmRZwOPD4
r5+SquDokAYCapwOYGd2Ozq0KLCrnrki6bBBL28xYw/UfW8kHbxPsNvO7nV0
uO8a7zhLUArOB/vHAMF/AJKfKOWQDjK3ztGh4v6PW8bdUg63Qf4tdXQQqZxU
crZFyuG4ptWk0/KODvK7FuxL9ZOChI+Qo8OOYKuI/+5SDvUg/3M4Ouzv3tdk
4ozgg+3bIAnnt4HcGyIJ1w/jr+6+ncEgj+CzLp5kxWiK4ItPvcKZYeXoEPT2
8scZjpIO+2tlLdJdoPGnieD/B4H7EnA+WP8VCYdur1csJo6OkHArlnBoXx5+
yuiJg8N2UPjv5HRY/sJD7/9DB4i8MSckvB84OCy5tfyx4WEOOB8Snwh+Lzg8
WSH6uB0dmsVrWTPbmB3kHT8mnzFF44ci+BbXjuaaZDg6FC4v2fDvPAs8vfE4
8nnNeMkKSZ/tjg43eG+LpX5jd4Cl9+e1j7PPr+FyQE//ACIbNxM=
            "]]}, {
           Thickness[0.02685284640171858]}, StripOnInput -> False]}, {
        ImageSize -> {74.47571606475715, 23.11330510585305}, 
         ImageSize -> {37.237858032378576`, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {38., 12.}, PlotRange -> {{0., 37.24}, {0., 11.56}}, 
         AspectRatio -> Automatic}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666]]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666]]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], RoundingRadius -> 5, Background -> 
         RGBColor[0.9703703703703704, 0.9703703703703704, 0.9703703703703704],
          StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 
                    Rational[2, 3]], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.4444444444444444], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 
                    Rational[2, 3]]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 
                    Rational[2, 3]], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                  "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Tiny", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, Background -> 
                  RGBColor[
                   0.9703703703703704, 0.9703703703703704, 
                    0.9703703703703704], StripOnInput -> False], "&"}], 
               ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "5"}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.877684986176117*^9, {3.877685138183527*^9, 3.8776852128130755`*^9}, {
   3.8776852840298824`*^9, 3.87768530616366*^9}, {3.877685386850255*^9, 
   3.877685417869362*^9}, {3.877685461825615*^9, 3.8776854670271482`*^9}, {
   3.877685512887375*^9, 3.8776855238834343`*^9}, {3.8776855802707186`*^9, 
   3.877685588362596*^9}, {3.8776856564313326`*^9, 3.8776858197846346`*^9}, 
   3.8776858763490343`*^9, {3.8776859132277927`*^9, 3.8776859481866407`*^9}, {
   3.87768597921532*^9, 3.8776860503678417`*^9}, {3.877686121631071*^9, 
   3.877686158832843*^9}, {3.877686210206088*^9, 3.8776862248057966`*^9}, {
   3.8776863614001727`*^9, 3.8776864173875465`*^9}, 3.877686479851683*^9, {
   3.877686512985855*^9, 3.877686527513168*^9}, 3.8776865695910215`*^9, {
   3.877686625736397*^9, 3.8776867168704624`*^9}},
 CellLabel->
  "Out[598]=",ExpressionUUID->"94096690-b653-442c-b13d-031ff976da69"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Aaron' s paper", "Subsection",
 CellChangeTimes->{{3.8764749760048923`*^9, 3.8764749915959597`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3747af83-2aaf-4153-b7cc-7bb65021ac7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", " ", "l", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["3"], " ", "\[Pi]"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           RowBox[{"l", "-", 
            RowBox[{"2", " ", "r"}]}], 
           RowBox[{
            SqrtBox["3"], " ", "l"}]], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"l", "+", "r"}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["l", "2"], "-", 
          RowBox[{"l", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}], "]"}]}], ")"}]}], "lP2"], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"Log", "[", "r", "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["l", "3"], "+", 
          SuperscriptBox["r", "3"]}], "]"}]}], ")"}]}], "lP2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.878532845392744*^9, 3.87853285288966*^9}},
 CellLabel->
  "In[724]:=",ExpressionUUID->"3f94f6dc-26df-4d4b-9a35-aa926cc6938d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"A", "-", "1"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", "\[Phi]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"lP2", "->", "1"}], ",", 
          RowBox[{"l", "->", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Xi]", " ", "M"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}], "}"}]}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{"M", "/", "r"}]}]}]}], "}"}], "/.", 
     RowBox[{"M", "->", 
      RowBox[{"1", "/", "2"}]}]}], "/.", 
    RowBox[{"\[Xi]", "->", "0.1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.874999787482394*^9, 3.874999806420328*^9}, 
   3.8750006236453176`*^9, {3.87500089555914*^9, 3.875000907689945*^9}, {
   3.876474958419434*^9, 3.876474959010419*^9}, {3.8764750351374145`*^9, 
   3.8764750352875605`*^9}, {3.8764750873291845`*^9, 
   3.8764751152559204`*^9}, {3.8764755185256386`*^9, 3.876475518799611*^9}, {
   3.8764755539946423`*^9, 3.8764755548230686`*^9}, {3.8764756283130875`*^9, 
   3.8764756685638027`*^9}, {3.876475820615997*^9, 3.876475827711811*^9}, {
   3.878532889670725*^9, 3.8785328971776915`*^9}},
 CellLabel->
  "In[725]:=",ExpressionUUID->"12e56895-1419-450b-8daf-bd3fd4bb1bd4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk8FfsbB/CDaqRQQkjKdtoXJalLn0myXqUkJSlCkZJuWmxlvV1botzI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       "]], LineBox[CompressedData["
1:eJwVjX001Pkex0fkV5SHbSgmU2rSxu1ybWq0m8+Xdm3rtkXFeIryOC15OmIv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       "]]},
     Annotation[#, "Charting`Private`Tag$303323#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3}, {-1.4283461448279513`, 0.999999672714511}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.876474959832039*^9, 3.87647503576618*^9, {3.8764750884740906`*^9, 
   3.876475115672267*^9}, 3.876475519372126*^9, 3.876475555242744*^9, 
   3.8764757797181892`*^9, {3.87647582145162*^9, 3.876475828295649*^9}, 
   3.878532897948578*^9},
 CellLabel->
  "Out[726]=",ExpressionUUID->"86283985-9c6b-4b80-8817-a5257e921dc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"lP2", ">", "0"}], ",", 
     RowBox[{"M", ">", "0"}], ",", 
     RowBox[{"\[Xi]", ">", "0"}]}], "}"}], ",", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"\[Phi]", "/.", 
      RowBox[{"l", "->", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Xi]", " ", "M"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8764759229735813`*^9, 3.8764759294256277`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"e6dcf539-0c75-4dc0-9b15-b56792abc0b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"M", " ", "\[Xi]"}], ")"}], 
       RowBox[{"1", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         RowBox[{"Log", "[", "r", "]"}]}]}], ")"}], " ", "r"}], 
     RowBox[{"lP2", " ", "\[Xi]"}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SqrtBox["3"], "+", 
       RowBox[{
        SqrtBox["3"], " ", "\[Pi]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"M", " ", "\[Xi]"}], ")"}], 
      RowBox[{"2", "/", "3"}]]}], 
    RowBox[{"lP2", " ", "\[Xi]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-$CellContext`lP2^(-1) $CellContext`\[Xi]^(-1) ($CellContext`M \
$CellContext`\[Xi])^Rational[1, 3] (-Pi - 2 Log[$CellContext`r] + 
     2 3^Rational[1, 2] Pi Log[$CellContext`r]), $CellContext`lP2^(-1) (2 - 3^
     Rational[1, 2] + 
     3^Rational[1, 2] 
      Pi) $CellContext`\[Xi]^(-1) ($CellContext`M $CellContext`\[Xi])^
     Rational[2, 3]}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.876475932816574*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e3787f39-0d32-480e-9466-5f16e67a17c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"lP2", ">", "0"}], ",", 
     RowBox[{"M", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}], ",", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"\[Phi]", "/.", 
      RowBox[{"l", "->", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Xi]", " ", "M"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8764749278706303`*^9, 3.87647493203109*^9}, {
   3.8764753948681784`*^9, 3.876475468803692*^9}, 3.876475902529228*^9, {
   3.8764759515247407`*^9, 3.876475978971649*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"bda07192-59ea-4583-bfe9-3731d78c2d7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"Floor", "[", 
     FractionBox[
      RowBox[{"\[Pi]", "-", 
       RowBox[{"Arg", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "r"}], "+", 
           RowBox[{
            SuperscriptBox["M", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["\[Xi]", 
             RowBox[{"1", "/", "3"}]]}]}], ")"}], "2"], "]"}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Arg", "[", "\[Xi]", "]"}]}], "3"]}], 
      RowBox[{"2", " ", "\[Pi]"}]], "]"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"1", "/", "3"}]], " ", "\[Pi]", " ", "r"}], 
       RowBox[{"lP2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"2", "/", "3"}]]}]], "+", 
      FractionBox[
       RowBox[{"M", " ", "\[Pi]"}], 
       RowBox[{"8", " ", "lP2", " ", "r"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"4", "/", "3"}]], " ", "\[Pi]", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"16", " ", "lP2", " ", 
        SuperscriptBox["r", "2"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Xi]", "]"}], 
        RowBox[{"2", "/", "3"}]],
       SeriesData[$CellContext`\[Xi], 0, {}, -2, 2, 3],
       Editable->False]}],
     SeriesData[$CellContext`\[Xi], 
      0, {$CellContext`lP2^(-1) $CellContext`M^Rational[1, 3] 
       Pi $CellContext`r, 0, 
       Rational[1, 8] $CellContext`lP2^(-1) $CellContext`M Pi/$CellContext`r, 
       Rational[1, 16] $CellContext`lP2^(-1) $CellContext`M^Rational[4, 3] 
       Pi $CellContext`r^(-2)}, -2, 2, 3],
     Editable->False], ")"}]}], "+", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", 
           RowBox[{"1", "/", "3"}]], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Log", "[", "r", "]"}]}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]", " ", 
             RowBox[{"Log", "[", "r", "]"}]}]}], ")"}]}], ")"}]}], 
       RowBox[{"lP2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"2", "/", "3"}]]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["3"], "+", 
         RowBox[{
          SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], 
      RowBox[{"lP2", " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{"M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["3"], "+", 
         RowBox[{
          SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"lP2", " ", "r"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", 
          RowBox[{"4", "/", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], ")"}], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"lP2", " ", 
         SuperscriptBox["r", "2"]}], ")"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Xi]", "]"}], 
       RowBox[{"2", "/", "3"}]],
      SeriesData[$CellContext`\[Xi], 0, {}, -2, 2, 3],
      Editable->False]}],
    SeriesData[$CellContext`\[Xi], 
     0, {(-2) $CellContext`lP2^(-1) $CellContext`M^
       Rational[1, 3] $CellContext`r (-Log[$CellContext`r] + 
       3^Rational[1, 2] Pi 
        Log[$CellContext`r]), $CellContext`lP2^(-1) $CellContext`M^
       Rational[2, 3] (2 - 3^Rational[1, 2] + 3^Rational[1, 2] Pi), 
      Rational[-1, 2] $CellContext`lP2^(-1) $CellContext`M (-2 + 
       3^Rational[1, 2] + 3^Rational[1, 2] Pi)/$CellContext`r, 
      Rational[-2, 3] $CellContext`lP2^(-1) $CellContext`M^Rational[4, 3] (-1 + 
       3^Rational[1, 2] Pi) $CellContext`r^(-2)}, -2, 2, 3],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.8764754274129453`*^9, 3.876475470155386*^9}, {
  3.8764759739349346`*^9, 3.876475980694719*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"86ee5836-59fd-426c-9a78-7b4bb4f8bfce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Asol", "[", "r", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G0", "->", "1"}], ",", 
     RowBox[{"lNP", "->", "1"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", 
        RowBox[{"M", "/", "r"}]}]}]}], "}"}], "/.", 
    RowBox[{"M", "->", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "1.5"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8785324807914085`*^9, 3.8785326821973147`*^9}, {
  3.878532771405727*^9, 3.8785327950501394`*^9}, {3.878533080072261*^9, 
  3.8785330815670586`*^9}},ExpressionUUID->"10bce4a6-b48b-4259-9381-\
27e8764e1354"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"2", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", "\[Pi]", " ", "r"}], "-", 
  RowBox[{"4", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", "r", " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "r"}], 
       SuperscriptBox["M", 
        RowBox[{"1", "/", "3"}]]]}], 
     SqrtBox["3"]], "]"}]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"Log", "[", "r", "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", "r", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"1", "/", "3"}]], "+", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", "r", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"2", "/", "3"}]], "-", 
     RowBox[{
      SuperscriptBox["M", 
       RowBox[{"1", "/", "3"}]], " ", "r"}], "+", 
     SuperscriptBox["r", "2"]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"M", "+", 
     SuperscriptBox["r", "3"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8785330217850976`*^9},
 CellLabel->
  "Out[727]=",ExpressionUUID->"4699de6b-0b82-48d5-9d39-9ba5461af29f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk4Fe0bB/BBkTW0UbKlRNJGO/dEeVGpZCmhyFYhhArl9Cshu1eR8pIo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       "]], LineBox[CompressedData["
1:eJwd1Xk41HsbBvCZsaRSWUolpmEUpaKdt/J8o04cRBFSWQvH0YRISiiEouhI
omxRUkqhhHx/pLKM5SCHQxljZswIGdNYJsvrfe/req77+vz1/HlruJ07eoZC
IpGy5+9/7TtXp32AwgLS/yNHZCxuiFA8yILRCWN37YsLCKN9l0+GO7GAVj/s
bXxoAdHD0N35I4gFRlF3gn6qLCBWtd7kMfNZYBrv16pUKkskpliYxSj0gUHc
iwujJFkiYl3T0rnuPqD4W/xLfSZNaNqHDpwV98ElqU1GUdekCSJmC9GzlA0F
BszZU47SxPT3W35l+9lw+u51qvNiaSLwtVV74BM2SOmlNJz1lyI84e/7Q/79
MLkhSNvchkKQssfLum/2g2f9vj1vtlKIFGm1nvqcfujffv72BQUKUVvnQX3a
0Q9CbVeRsIlM6NhOZ5/5Dwca/UK6X1mRCb6X9vNvZC7ctSTHOzqTiPAGi8ZG
VS5kG3OW3zYmEau2+I9UbOdCT9BHuwXrSYSpqEI/7QwXkgNY+aHdc/jplaMl
9nVcsHYgx3mR5rD3nSuVLQk8UFFOhBGXGUwRZ/fipzy4GL9zF1lvBqfa15Je
VvPA6P7KhKsz07heTdkk/icP5Fkfu2vSprHuk7zPZg4DoGL0G13/6y88VN7W
Ur2WD2yjJoNQfwlmcDf0F78QQEv1hSBa7wRmOXXJVdUJINTUtu9wyQS26YzZ
0sgRgK+efV77zQls0DAQzFUdhBdfk5exDSew1KtcBZXoQUhJ/nh14P44TgnR
MApy/g7M5/l7a7zEuEp59X1DhWFgqLc5V+wR4R3xtZUHdYeBE2zyQmGNCD+W
vcg58tsweCQFnsiSjOG4qQ4975BhSE+8ZxhYNobtepM+pfKHwXtH0skve8fw
YL7Cz1/ECEyvmDEWmgvxIo1I7V6DUXDKVOVnrv2Ba/cm6oUeHAUfi7OM/JER
fN0hfbf60VHQGtB6Ofd+BFMSSg+d+HMURsb35N44NYIls0Oe/zwchQOdXpXL
Mofx955jec0UITxoGxId2jaEmSnaGwimEDLjb+Hj0QJ8o3jHVucuIbTHmo09
cxJg05b9hrNcITByP0fs3iXANQtOmu2dE0K+HmJNcvm44kLCH6VbxyA7vj5p
pSkfF9hOPS1MHoNW67YSV5UBfEuhYWOWiwhcjmm+M+/k4He71UsOM0TAeP6o
ZVURB3OczsH0ZREMju7UVL3FwXsKlG3t74nAYXz2/dsDHMw3O3llSZMIHkce
p9sU92OTiOHm4D0/YXnI7eLCB2w8KV4WeFRFDFtMaOqM2yxMV3ebm6OLwXv0
DzkpXxY+fKA4tmCrGJhkrauENQvn3nFIl7MUQwybwS5SYuGjelmfKyPEoNY2
LsfX78UFXttUdYViUPh29fw2u6/YrdsWSzHHQV9nKmdLRxdelNZ31q9rHALI
44RbVhd+7chQ6+WNg4vn1Kd2ny4s9W90cBl5Aohun15f6S6c01m23W/3BPhk
2Dy8sqsT877Q8r5lT0Cp9bH9t3M7sHfLUMK74Elo1ylUEz5vw0oJwaAdPQnT
+WHPNcLacJmV7EhS0iTEvOk1izzShhc3rzX3fTkJD0qTPL6Nt+LnjUdltLmT
YE3b7fzVpBWP1JcGJ1lPQdz57N3VvBbs9zHS7Zy2BHQ+igytHjAxlfOb7Ph2
CayKKC3yO8LEDZSF+SFIAqh+ML1blonXoXhh7HEJmN6T3xbp34C7yu6G59yU
gHXzdWt1y3q8v/BxetcPCcgVLZlZvawWK6bV/mtS+gv0485WlHz4gF/5ytus
MpuBUcvwC9fL3mJmqnJwgd0MWNe+TJUxfIt5NaoZxqdngOTo4Tv99g1WXb3h
u0/YDNACFqYdfluCI6sORlSVzIBCeuHq8+VF2E4prMhbcxZclIR17q9fYkmR
UPn9r1lAF8RLWpmZOOvyn4P69iREkyGZf7e/C/rEwsnoUyTkMmw55NiTDIR0
nkyvOwkRqV8WpTunACueQ4v3JaFMJYstOW5pQM08ZS+IJSEFv9wW74JMSK2x
qsmqICFWQd7t4BuP4c6SHelKmmSkj3p8DUYK4VrG9JGfQ2Q0WsZXJIeXg7V+
qZ+uiIx08ux4a5vLgVp1PtFtiowKh75Q5KgVUMYebGmRoaCLg8HjO8orYGxd
l1UBdd7KAfwFovfg9rzE0sOagpIcrOZcNhGw/x3DrLOIgrwuGqtNh1YDqY2F
Ki5JIf6pvKVLvn6C9QEeF203yiCFsb9+jO1tBo74nt3i97IojneQbDfRCr9z
va/c8ZNDOs8Y2/9a0wGHOQm6VOoipPVBPe5nfScMfnALry1YjFwkUQdXkLth
i2KHuonzEpTjEVOlRP8Ki0Ds2iNaijJT6FF1g9/g0LDjhOYxBZTuNbHJ04YF
ndWnyY6bFNHLdafJX1b2QUlMjRNNrIhsaeXtYZV94CETyGpqUkL81iaVMHc2
uPtfLpFPVUYZNa2/Z46yQc9Tt8nCdTkiuW6OsfLth2alTYsDDVcg7+yVRvtG
+6H8xbW0TVIqSF/ze0eNEwcukzdaM7+qoPCgaoG4kQOLei6ZMopXor1jcRtt
53eG+1gjKSNkFbLnLWhOv8mFJJ3V0u+OrUY+7L49O7lcSEj1+OxKU0X51QeS
k7fzwDHpVJP8gCo6HvE9duwyDyYP5E5lVK5BKs2iZPZHHvRzjS9WR6uhbTnb
Nv2QHYDsfVvXNLqqo/yVb8KizAagICpQ0XMzFYl32mgfjhyA6GPu5lJiKnKS
L9Ullw/Azp6sp9GNa5ECzZljKRqAlA1pBY3mNFTc0hizax0fwoj4FPN3NLS5
4pLZIwc+WK45lluvpYGy5MKWZ8XwYT/j8wnFWA10UirHyKaIDxlqblpMsQZq
eeiuEtnLB60PT5IPn9BEL8yNdwzLCiBhc/XG1kpNNK4381ioKwAPkfTfdRvp
yMDb9rjXUQG4vRqjxd6mIz6jMrUxQAA+12ymf0+kI6YJY/HpQAEE2hT/I/8X
HflYrHGVzDtGHHgrIZmOauRvlK8PEsALw6lf9x7S0SWTqM2hwQKYqprrePyM
jj5+2S+vEzr/v1U+vuYzHVn6fOZ5Rgsg9dFZr+t1dER+Q5H5Ne9HAU0mpg10
VPaDuvBWjADeqCRIGproSIei8qEoVgA9jspebV/oKKaKmJ25KQDt/tUm7H46
6khSTItPEIB+8SVqDpeOEhfdV12bKID/RHVPnRmgo3UJ58IL522h/bBQMEhH
YzNac613BOD/J40qFNJRpMm5OpW7AgjZe3XqtYiObHQ2hzyZd9QSdnuAmI4k
B3xXGCQLIOXlo5uTk3R0Rz7rl8M9AWSHS3uWSehoWuuBqWDez46cMQ6ZpqPN
1rtDglMEUKz5Sd1olo5mjYKTF94XQKVo/dT84KDBDK979+f9X2V3JMM=
       "]]},
     Annotation[#, "Charting`Private`Tag$304748#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367}, {-3, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.878533021859804*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"f61e2c72-2f31-4e26-8041-3568cee1a677"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CC", "=", 
    RowBox[{"Lighter", "@", 
     RowBox[{"Lighter", "@", 
      RowBox[{"Lighter", "@", 
       RowBox[{"Lighter", "@", "LightGray"}]}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LG", "[", "names_", "]"}], ":=", 
   RowBox[{"LineLegend", "[", 
    RowBox[{
     RowBox[{"MaTeX", "[", 
      RowBox[{"names", ",", 
       RowBox[{"FontSize", "\[Rule]", "8"}], ",", 
       RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
     RowBox[{"LegendMargins", "\[Rule]", "5"}], ",", 
     RowBox[{"LegendFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Framed", "[", 
         RowBox[{"#", ",", 
          RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
          RowBox[{"Background", "\[Rule]", "CC"}]}], "]"}], "&"}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Asol", "[", "r", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G0", "->", "1"}], ",", 
      RowBox[{"lNP", "->", "1"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", "/", "r"}]}], ",", 
     RowBox[{"%", "/.", 
      RowBox[{"M", "->", "1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"-", "0.01"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2.5"}], ",", "1.5"}], "}"}]}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{"Dashed", ",", 
        RowBox[{"Darker", "@", "Yellow"}]}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Darker", "@", "Green"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thin", ",", "Black"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"MaTeX", "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<\>\""}], "}"}]}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<LM Roman 12\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "17"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dotted"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"LG", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<f_{cl}(r)\>\"", ",", "\"\<f_{qu}(r)\>\""}], "}"}], 
     "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<AaronsLapse.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0Fkow3EAB/CRkj2szLXVf3NPK02bSKL8KSZb5FgaSqstySK0HMv1gBcv
5MEDD66JkXNqqzXHPCAlR65co1h/LWck5ff9P3z71Pf79o3W1Rfr/TkcjogE
uiNnna5Ahm780+9Aq+9sF54lGA9gTs/bMfyWpF1D7ryUv0GMOUqKgM37sWJo
mrqRQ/FDYtsW0VbW1w6pgaqMSRFD9+t1rExLfB5UreYqYaJ+nacVM7RG6gmG
0TXuMJiaZRTCZCo+c+yeofMF5Up49Uyp4FeMuRReNMmr4aZDYoD24eBaOK6u
MMKCiZtGmHtubYXUj58FGka1rEO+xROouCs8hQ1L3lovsTCnoh4OvX6b4a1X
0gl1dfw5mL03s8D2AYPL0FSUsgLT+UFrHx6GPrQKHTC0eWwbcl2nl5CnoW5h
18uch91Lo56g06BkYGWg/B261IqwT6LMbon7Ik53H7EKSkZ/bY/kL1lHyDpx
ZDJcCO29VCT8B6dRAG8=
  "],
 CellLabel->
  "In[773]:=",ExpressionUUID->"f6f3b518-a7e1-4e67-8116-7b5a0fbb6293"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}], 
          RGBColor[
           NCache[
            Rational[2, 3], 0.6666666666666666], 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0]], 
         LineBox[CompressedData["
1:eJwdlns01HsXxsckqY4wUbo5w0861duFHHmV9pdTYk6nJCJJRQopJ5dCSNeT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          "]]}, Annotation[#, "Charting`Private`Tag$309335#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0]], 
         LineBox[CompressedData["
1:eJwd1Xk4VOsfAPBRQiJrWqiQhHsrRXEHfSdJKNmFhKZkq8h6SUiUbA3ZEiWh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          "]]}, Annotation[#, "Charting`Private`Tag$309335#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Thickness[Tiny], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJxN0H0s1AEYB/A78pJ2nHfy1iUsbW2iskrXKld3S47U0G3WoYXWb7to3oY5
pj/qOAlrsSiH5JiVqJzW0uHGcCFRq+5uXip33M5dJ6fa8jye7dmzz56/vl8a
l4hONiORSBF/99/1UmfN9GUX9ZL+T2tJbHkCNxdM52ZPXq4lwCv65TdMMZe+
Ybc0bc/C6G3wuSC3CZHVI/BBolG4XtkJ3m1LqFs+S8EyPfGQKZwC+4iy2lb9
FGCWzDyPkzgP7jsqKKE6acDjbEpM3REtmGiWk5VNK+BCuqlxj4URzBd4jNUF
rIGtHV4vKhmkYxsO7047QP1EBtPzmcawNHNw3tyg+KSHBXi/OLyBK7YEB7km
3YpLtAbP1z5VR1NtwO58U0Xig21ggc2PwIhoCjh7cczs7KwteOKFWOUYSQUP
USjWhf72YJLdFVmOGj3x1cmKO+AAnuNKFPIKR3CstsDE4DiBU8/fFYpCnMFd
yaI+oQndfGorL2XKBWwILeYcb3cF8z+szYoy3cDtzP7v+ih3zJtSWvbeczv4
SxVxvUOBZlXXDee+9ABrGCODY0We4FApm+6c4AV+pRuKUQR6g2uDk5o6ltG+
J86kX5P5gHkF1ZqPrB347w9WpHeh+VXT6Xa7aGCyhDxJ3ESzh9gZDB26J9hb
+S1+J3iKZljKl6ClBuPhO4G+YLl/7oWrpegtMsuGvUJ0CCHUasrRlc9FZRmV
6NjTo4N5NeiZFH+6sAWtejIS0ClFu0RdvJE5gGboVG8PydBNYauXeofRqcN+
9/vH0YvqbOq0Au1dYZFQo0JHhpa1Jsyi2wsaWMoFNM9+pOjnErr+Wby8Tbup
jzgVjafblL/eKFkxoJMZxZRu46Y+Fuw4Ob/R7wT3HoeZ0Pp9fr/W19F/AMcE
Ins=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$309335#3"]& ], {}}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontFamily -> "LM Roman 12", FontSize -> 17}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         GraphicsBox[{
           Thickness[0.5025125628140703]}, {
          ImageSize -> {1.9925280199252802`, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {2., 23.}, PlotRange -> {{0., 1.99}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}, {
        FormBox[
         GraphicsBox[{
           Thickness[0.10070493454179255`], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGYC4juasmv+Fys4/AcBeW0HGF9HUf5LjpmOwxkw
kHOIDwlSX6Cp66D+SeXlrExpOP+Ba7zjrI0ScL6JMRBMFoXo69FxmAkCO4Uc
zl8Ne6NfreXAAAIOQg5zFinv/OOu4+D7xPOSqTA/XP+B7n1NJos54Xyw/kgW
OP8gWJ7RQVdrpfAFFR2HJbeWPzZkZnBo4fVfPyVV2yE9DQR+24Pt19FyEGuS
mWIQ/N3e7+LEmH/KGnD+DoemR8d/qMP5XifYbWdfVXfYIL1N91TOD/st5j8O
paxSdxAHy/+C87d6bbCYU/kHzjdP0rVjPfDHHuzvzeoOMhvF5jMl/LOH+FfD
YTtIvSWjgz/I/mYth4LlJRv+nWd22KKXt5ixRschWjVC5pwNJ5wfA+LX8MD5
/RHd/owFvJDweq4N578o3ir6+7UWnA/z75d9H7emi/E4VH/aEJB9SwMSnsrc
0HhUd/gKkg9jd/j59vUBS2UViHsXsDhU3/9xyzha0eFl7ePs82uYHd4vWq9w
tkIBwtdhcgh5e/njjIOycH4NSH02gu+65uhyhgoZuH53EH+HtMMN3ttiqdtY
4XxwOBmzw/kt4rWsmcc4IenIUAbi/mlcDvK7FuxL7ZOFpMv/XBD1EnKQ+GcW
cHgF8r+2CsTd2QIQcz+rOASD3SngEHhLuiZxkyokvWoKOjT8tio4l6EGMa9e
EBKe6urw9Pg8S/vb9LkaDmDnFQtBzH+t4aAB0u8p4uADSh9TtRzetOV2G/0W
dcjI/9B6MkTboRJk/2kxB5Eer1csW7Qd+kDxMUECHn9gd0dIw/ngaMiRgfPB
8dMs62BqszdoWqKOg0jlpJKzKXIQ/wjrQMLZW8ZBfvkLD7372g7tCuyqZ0yk
4fkVxjcH69eC86XmxWmenqDpsFZIhy+9TsZh+gT+KjNvTYf7oHAulIXzwfEW
IQ/nw/L/BpD7ZLQc0MsHAAWuysc=
              "]]}, {
             Thickness[0.10070493454179255`]}, StripOnInput -> False]}, {
          ImageSize -> {9.926525529265255, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {10., 23.}, PlotRange -> {{0., 9.93}, {0., 22.32}}, 
           AspectRatio -> Automatic}], TraditionalForm], None}}, FrameStyle -> 
     Directive[
       AbsoluteThickness[0.5], 
       GrayLevel[0]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5], 
       Dashing[{0, Small}]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-0.009999795714285714, 9.999999795714286}, {-2.5, 1.5}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.043591979075850044`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzFjYDFA+A5FqiFFPLTap9tLTnQAOegJ5

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGIvIGYC4rVCOnzpdmIOytceBTPcUXRA4c9RcvBYc3Q5
ww4Rh/LD21xn/lVyuO8a7zjLUBjOj1aNkDknI4TGF4Do36Pk0BvR7c9owOew
J7/m7UxXRQfbEsfa03N4HdxB5r5QgPP/g8B9BYf0NCB4xu1wBgR8ZB1kNorN
Z1Jgh/PtQOrvsML5M0FAEpP/AOTOjTJw/l+Q+fYyDi9qH2eff4PgM4ABO5y/
5Nbyx4bN3HD+BJD7P7A5fN33cWv6NX6HGJD/9rA6cDnyec3I5HRoEq9lzTzG
AtHHzOLADRZnhPOv894WSzVD8FvA6v/bw/hXfh+7Pi/yrz3MHLB7ZzI6bPPa
YDGnkhXOh5jDgZMP9tcaTgdjEChmcChZXrLhXz+XwxO/lwl/5f/Zw/hvwOp+
wfkQ/3+3h4QTJ5z/EqyODc6HuTdnakKhRfEf+60g91kywf0L42t8Unk5y5MV
zr8Bcuc3WPyxOaiD5E9yOBzs3tdk8pjdwf+J5yVTYW6HL6DwFeOByHfyOAhX
Tio5yyLkwAMyfyWPQ7sCu+qZECGIOToC8PgJfnv54wxFYThfBKTvCIIPSk5p
aiIY/Ddtud1GtxF8WPoBp989wnA+LL2jyMcIwPlgfzQLOtzRlF3zf7MihL9Y
0OH9ovUKZ38oQuzZLeiwF5T+VZUcWkH+MBGCpPMwJUj4LhCCxFuzEjQfCDlU
3/9xy7hbyWE2KF4sheF8cDhsQfDB4WYm4hDOKdZuXA8zTwSSj+Og+bdCBG4f
2L9uIg7OE5qF0ryUHNaB1MlB1dspOZiA3DFZGJpvEPkd7K7zinA+WH0dgg+m
FRXh4Q/L3zD7YXxw+CSLwvmw8gZcfviilT/A8ggAdDn7Ow==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4vLD21xn9io4FC4v2fDvPIcDjP8fBOw5HZSv
PQpmyFFwaBGvZc08xulwR1N2zf9gBF+4clLJWRcE/4FrvOMsRwWH7V4bLObs
hKoXVnBYfGv5Y0NmToc1Qjp86ffkHM6AAA+bQ0oaECyTcZgJApKsDu0K7Kpn
vkjB+WD6pwScf7B7X5OJs4TDy9rH2efXsMP5/RHd/owFXHC+/xPPS6aTuRz6
QOIBEg7yuxbsS+UTgJovCaFFhCD6AqQcolUjZM7VCEHc1SMNsW+nsEMMSDxG
Fs5/05bbbVSN4P8FhdN+OTj/y76PW9PL5B12BFtF/FcXhvhPTR5qn7CD65qj
yxkioP5fIwTnV97/ccv4tCCcbwwGgg41YHE5iL8eC0D43vJwPiQ8Efx0kH1h
Cg7VYHWCcD4kfITgfLC//gjD4wOsv1kE4v4wWThfBBS/SyThfHB4Gog5PATF
c6AgnL8EHL88cP42UPxXsju0gfx9RdyhGZQ+2pgh4fJcCs4Hm58iD+fD0p/6
J5WXszwR6RGWPgFD3SBj
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4h0OTY+OV6g42Jc41p6+w+WAzvc5wW47u1TF
Qf2TystZndwOpw47rc20Q/Cl5sVpnhZA8GdM4K8y41ZxMDEGAW6HtUI6fOn/
lB36I7r9GQu4HDzWHF3OcELZ4QwI8LA7PHCNd5zVqOwwEwQkWR3S04BADMHf
m1/zduZSJQw+Axiww/nbvDZYzKlE8KNVI2TO2XA4KF97FMywRslBeqPYfKYF
HA7ClZNKzm5RcgBZk6bGCTEnQcWhRYFd9cwVSYdfb18fsExWgbjvjaRDQkiQ
+oJMFYf7IHcKSsH5YP8YIPhgf0yUgujTUXGouP/jlnG3lMOcRco7/7CrOIiA
7G2Rcui28dyVtknJQX7Xgn2pflKQ8KlTctgRbBXx310K4v8wJYf93fuaTJwR
fLB9GyTh/DaQe0Mk4fph/HBOsXbj9Qg+f2zAfSN2ZTgf7D4ZZYegt5c/znCU
hLjLRRkSf5oI/n8QuC8B54P1X5GAxJ+FsgM4eoslHG5ryq75f1jRYTso/Hdy
OlSC/L1bESJvzAkNb0WHJbeWPzY8zAHnQ+ITwe8FhycrxN54JYdm8VrWzDZm
B+cJzUJpXMpwvguI34Xg3wHZf1nZoXB5yYZ/51ng6Y3Hkc9rxktWSPoMUHG4
wXtbLPUbOzx9P699nH1+DWZ6BwBdFjf9
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYCYp8T7LazTXUc/J94XjIVZnBA4QczOPz5Vvpg
jqGOw4HufU0myQwOU9pboy7/0Xa4zntbLNWM0eFJ4sJrJuc1Hbgc+bxmZHI6
GGitFL7goumwVkiHL32eEJx/BgR6xOH8mSAQqeAQHxKkvkBT2yGcU6zduF7J
YbtD06PjP7QdXCY0C6VZKcPtB8vnK8PdZ2IMBMUIvvuao8sZOhB8lWuPghnm
KDu08Pqvn6Kq4/Bh0XqFszuU4e6H8Tfo5S1m3IPgH9+1o5ftgxaE/0IJwr+g
5XBbU3bN/8NKDsycXfLJ6zQcnEHu61JwmAwyz0bDIUY1QuZcjDScD/MvjH8W
xM8RcDh/NeyN/m5YeLE66IPC44m2wwxwgPyzB/NZdOB8mH/Q+bD4AgDen7se

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxdk2tIFFEUx9eU1C+rtmQ7O2P2Eql0ZnbtYUX0t1ILC8WElrCnu5lFJLSC
qRHaC7S0RNHMREgSy1eRiAWbFpamSWlf2kIlLSszUEqENNs7d71DHbgfftxz
OPd/zv8uPXIq3uqu0WjcnCfCeeY5T0yH5+abkSYkBpmFnkQec5ww1jdemi0g
+agz5ptQtyBEm1wRgEXFb72PFRoZJ+3/EOXupfLD9VNPLXdlXDXnxbrJAmZJ
nJNxYYlnUHcCj2yP9gLjXpnll94gITHWVxxY2ZWqcsezrXUp/SLjZuR8fJEu
ojXPnrNmSICF9A8X6Ts/88iaaIw74QhFdG17tSbdgIag4fMVdaEoI23e6RnH
E31tKtN8PQ4lxAdXdoYiirBZT/V8U1mo/rJDDBQZT4+Ntm5YLrJ6Re8WERkD
U46wGM6lR0SJ0t9A9baI+H7pZJ7psQBpVY3utUVi7OGdG5jUo3L0k7MB4SMS
Ah9V2q0/eMbK/SaVgydWfC2rMSDWwWcd7nXlaw2II/xAonrdOBRdvrivL1FC
PtlPqj+sZG7PRWSS997zwy6y/yYRBcr+/DByfPVkyS0RujOFtlcW3395u8q7
h3f2rtX5uOYlwlZta/xToHXNS2JM562ykv9SQjeJEF8UX/PJWDcqQUMCftRv
y2Tqz2kdwkgkyagnflisx3unPJNVpnpFPW4P2LXlp2U6H56jfk6T0Ub8so1D
hNM+pZky7XeFg61p4e+uepntp4rUD8mwkLnc4SGT/awwYjDyYETZdQGKXVOM
bD+dxJ/5Kiv5VSor+Z2u+vsCfrU4cmc+Gen/iFPrm/dsNM96CiDjms02svfM
Me2vci3R38+xfnQ/HGYm0wbL36jsE9tQZPUyMZ773z/t403J/gb8////AriY
um8=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pTYO27MGqYOZ0CgR9wBxn/gGu84a6KUQyPL
0X5DdijfUM5B4y3vPoNOE4f3i9YrnP2h4OBzgt12tqqJQzinWLtxvpJDjILj
x+QcY4cPIPkdyg6fNwRkz3JH8E2MwQDOt62MWGGqa+ygcu1RMMMcBN99zdHl
DB0IvkBswH2jcgQfYp+ygzfIfldjh7VCOnzpdsoOElOvcGYkmTjcB7lXUdFh
yf19fHMWQ/mFMnA+zL8w/pyZQHCTx+Hvt9IHczYaQ93J4gASnulp7NAsXsua
6cbo8CRx4TUTfWMHsHQxA9w9B7r3NZkkI/j+TzwvmQoj+P9BoP6/Pcz/M8AG
/7OHhQ+Mz+u/fkpqBoIfIb79IsM5Y6h7mRxOH3Zam3nP2EF6o9h8JgVmh5Kt
or9PvzNxaAG5j40HHn9v2nK7jXYLO6DHLwAhysw8
            "]]}, {
           Thickness[0.043591979075850044`]}, StripOnInput -> False]}, {
        ImageSize -> {45.89011207970112, 23.11330510585305}, 
         ImageSize -> {22.94505603985056, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {23., 12.}, 
         PlotRange -> {{0., 22.939999999999998`}, {0., 11.56}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.03961965134706815], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzFjYDFA+A5FqiFFPLTap9tLTnQAOegJ5

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGIvIGYC4rVCOnzpdmIOytceBTPcUXRA4c9RcvBYc3Q5
ww4Rh/LD21xn/lVyuO8a7zjLUBjOj1aNkDknI4TGF4Do36Pk0BvR7c9owOew
J7/m7UxXRQfbEsfa03N4HdxB5r5QgPP/g8B9BYf0NCB4xu1wBgR8ZB1kNorN
Z1Jgh/PtQOrvsML5M0FAEpP/AOTOjTJw/l+Q+fYyDi9qH2eff4PgM4ABO5y/
5Nbyx4bN3HD+BJD7P7A5fN33cWv6NX6HGJD/9rA6cDnyec3I5HRoEq9lzTzG
AtHHzOLADRZnhPOv894WSzVD8FvA6v/bw/hXfh+7Pi/yrz3MHLB7ZzI6bPPa
YDGnkhXOh5jDgZMP9tcaTgdjEChmcChZXrLhXz+XwxO/lwl/5f/Zw/hvwOp+
wfkQ/3+3h4QTJ5z/EqyODc6HuTdnakKhRfEf+60g91kywf0L42t8Unk5y5MV
zr8Bcuc3WPyxOaiD5E9yOBzs3tdk8pjdwf+J5yVTYW6HL6DwFeOByHfyOAhX
Tio5yyLkwAMyfyWPQ7sCu+qZECGIOToC8PgJfnv54wxFYThfBKTvCIIPSk5p
aiIY/Ddtud1GtxF8WPoBp989wnA+LL2jyMcIwPlgfzQLOtzRlF3zf7MihL9Y
0OH9ovUKZ38oQuzZLeiwF5T+VZUcWkH+MBGCpPMwJUj4LhCCxFuzEjQfCDlU
3/9xy7hbyWE2KF4sheF8cDhsQfDB4WYm4hDOKdZuXA8zTwSSj+Og+bdCBG4f
2L9uIg7OE5qF0ryUHNaB1MlB1dspOZiA3DFZGJpvEPkd7K7zinA+WH0dgg+m
FRXh4Q/L3zD7YXxw+CSLwvmw8gZcfviilT/A8ggAdDn7Ow==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQrf5J5eWsl/IOLeK1rJlu/+xh/JoXTb+m7fxv/6Yt
t9toNoI/YyYQWCL4KWlAsEwOzt8ebBXxnx2T/7L2cfb5HAaHrVD+CygfJi+9
UWw+0wIGB7B5anIO2702WMypZHTotvHclbZJwWEHSN1xUQz+h0XrFc6uUHCI
UY2QOScj5iBcOankbAuC/x8E4hF8sPt3yjuA/WUt6iACUu8iD6FbRBy+7Pu4
Nf2bnENfRLc/o4AoRL+8HFw/2L3tMnC+/K4F+1LzJOF8DVD4aULd8UQIzvd/
4nnJ9DIfnH+ge1+TyWJOiPn/xR22gvy7kw3Kl4Tza+7/uGWsLQ3nQ9wr4xAA
No/d4ewZINCRdQB5a2Ykp0MvyN0BMhDzk5kcQt5e/jiDUcYhFRSuz/7bw/hn
wOC/fbsCu+qZEinU+JVE8MHmHJbE4Is2yUwxCP4L54PdV/nHHhwe7yQd0sH2
/bYHu1dFCs53X3N0OcMOBB8S3zLQ9PcHKo/gQ+Rl4fxWkHunyELSj84fePqC
8cHxV4bGB8YnintS5OF8SHwi+LD0j86H5Q8A1YJ/0g==
             "], CompressedData["
1:eJxTTMoPSmViYGAQBWIQfQYE1sg6mBgDQTGvg/yuBftS+2Qdvuz7uDV9Gg+c
H6MaIXOuhschJQ0I1GDy3A7ua44uZ7CQcYgGy3M6pIPk2aQdwOb6cDjMmAkE
klJwPti8dxJw/n3XeMdZhhIOJctLNvzj54Lzt3ptsJjzkwdNnt8hCmTPHgmI
+EdBh1YFdtUzJZIOO4KtIv6rC0PcFSbloACyZ50IxP6Z0hD/BYs6bAepa5eB
88H+ipGD82vu/7hlfFrO4QHI/EJhOJ8BBByEIebtlHOoBom/FnJADz8AtEWN
jA==
             "]}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzGSyGaB8Bgr1UmLOUGEDAF62AqE=
            "], CompressedData["
1:eJxllHlIFFEcxzcVdd1Dm92xoDV1j5mRytBdyULoV1EeFVlCbaVdpmJSZhkV
aYliZnYbliHayRZ0bKCmW252iB3mkdQfErlokFsKGmFL0rFv3uwbsh8Mw4d5
7837fb+/3y98W+6aDG+JRDLF/Zjdj5f7Wd03o2DrngjIt+RbfwcqIXkSD269
8t6UGwGpBrOm85ES0tM+LPOOFbl+nuvp9gCRV/acTf3tHQEZmSiE9S4OWivs
xaZrCkh4XBgS287Bc54DMJdx0IFihT+025pO+gaJXDSxYHfnTZZwiGUoIbKO
het9lsEo7wDCnwsHc7pui3yx2h3rZWT/qk+Jb2N6ZTBgnvagp5UFk9EdexV4
fT8LN9B5SwIJ4/2B0P1u7fDcCRZCbZftGaeC4Nf4PkdNHgelYX6GDpMautD3
QxzcoWYrsw6rsR7HOUi43WaRuET+bh9ryAqmCUtQbKEFfQV20FBZVrqhVyMy
f/8hlnB27mjpy3oW611Dk3ybUxaY/8TTEI3yqhS+a2gY2jFr/EKhsH+LGryk
x0PTd7FQ0O/qM35VgQ/iSBb6l25edGlsKrxA+nczMIT0HFZAwTdrco6Nwfev
kuP1dxmiJ30i6YuPiSF+8PVDMcB+0zsvlUtBU7sp4rXVQPyzGj6V1M4ReXhv
Az2xXP8fZ/H1IyP8B8VCOWHsjxKfv1uP84MgKPJpOx31Q4/9+EhBExQPtE83
YD8OqODVs8V3smcaBP1E5tB9pWrCHn9+jnxtnV+iF/QMhv3PGpdWj+gI8/ds
1BK+Ne480BGmFfSkCDsQ54mMbDKmUPAa5T1bC8NHd1ZEz6AgMC25P3qdyBVx
ibbMYpEPId8qtEK+FKgOnst/c14L8Xx+FCBZqp3C+odqGL16L+zNMR2u9xQa
/98hMs5XT5h/G/WgRuf6iIz1U//LLhX2Q6aHJlR/rAqWnCmhMr/o4Anq7xIK
zNLgMuMRHb53ThB+b9QJ/a8kjOtNTpifF+n+5H8NSdbYmmZfiIlrWVMVbiDM
+z8qMq5vBpz8PPDH9d/CgHyRMumiU4r7d4zBfpf7kX7x7MfziyPs6U8P83rZ
OdDcD67zuuxH5lsePy+leJ7Fe+anDDzzFfeLAibP27+WAkH6
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4s8bArJnpRs4+D/xvGQqzOCAwg9mcPA+wW47
O9XA4UD3viaTZAaH6RP4q8y8DRyu894WSzVjdKj9bVVwLkPPgcuRz2tGJqfD
icNOazPv6TqsFdLhS58nBOefAYEecTh/JghEKjj8ePv6gOVhfYdwTrF243ol
B423vPsMPA0cXCY0C6VZKcPtB8vnK8PdZ2IMBMUIvvuao8sZOhB8lWuPghnm
KDv0B5eoTI83cPiwaL3C2R3KcPfD+KpPmued1ULwE0KC1Bd06kP4L5Qc4kH8
TH2H25qya/4fVnKYs0h55x93XQdnkPu6FBx0FeW/5FzTcYhRjZA5FyMN58P8
C+OfBfFzBBwy8j+0ngyBhRerw5PEhddM7A0cZoAD5J89mO+P4MP8g86HxRcA
GGrCMA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxdk21IU1EYxzcrJKLNNVq7uzczahQhsnPutQ/ryzMrKyIUNRo0Csu5RS9O
mFAWhFJCrVpKoS2JwmhIvu2DRS8MZ0ihNnoj8IUmJVGQwcpeYOnauWe7h3rg
fPhxn3Of5/k//7P6QE2Zc4FKpVKnji11slLHePXNYneLBA6zXYg6eMhwxczr
eFuDAJKYinIJupfla1w3VsJ05a23UkxU2LKhU/+ignHDwiE/+oXhot1XorYI
MCoHhjN52ebRCh5KXjY75juwkn+NBMd4jD9ViRcxDhUc61A/Rgqvn1katpxD
MOALN0ofBDidsHqibgSu6lR85GFJsbkuy4pgW9dQUHXcBLdjYU37GgQBUmfM
qHAZmS/CmOYbYe5n3VQ7QlBM2G6E4KftBUkb4715tvhBB+ORJ0Xdh/ax+/K4
RxDUx36Pizs5Os9ZBK1yfROdtxPBl6ajPvxIoHomGcv6iFhhT5dvwg0YVj28
GXZ+5RWWv29ivO7b2s+BThPMPhg/P1eYzteY4AdhM6bzqjlovayt35hAcIns
x2OAJIleBCdJv3d18L2v9HAgiMAv708H0Pj+adt1BPoTLd7nVTn/8hbGu6Z3
vCrUa6leEQTeoLdv3q+hek0ypnpjheV8hKlu+TmwgvivCIOKBOioPjWY+vOP
Pt0vhh7ih9z0fkLpeQuMVI+BtD48R/83iCFC/LKZA21J7xXns3S9CxzYSP8J
rOynlty3iFBF/HSHp36oFWFq635boFmgPrsnKvuR9ZxgLOfHGZP0aoNE74cE
GGwK7hnGEn0fpez+/XKrPZktgLd/eWIkKir9ZJjWZ9xF5n/HKfXofjgYJn7M
lRSeJP7bzTjzvmfD8X6XwQT/v/+/HtrHZw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4mkT+KvMos0dzoBAj7gDjP/ANd5x1kQphy3m
Pw6lWEH5hnIOMQqOH5P3mDm8X7Re4ewPBYe631YF5yLMHMI5xdqN85Uc+oJL
VKbPN3X4AJLfoeyg+qR53tkqBD8NDBD8gjXdtzMSTB1Urj0KZpiD4LuvObqc
oQPBF4gNuG9UjuBD7FN2qAXZX2HqsFZIhy/dTtnB5wS77eypZg73Qe5VVHS4
IfTJ8fw1KL9QBs6H+RfGnzMTCG7yOBhorRS+8MTUwcQYBFgg6mpMHZrFa1kz
3RgdJKZe4cxIMnUASxczwN1zoHtfk0kygu//xPOSqTCC/x8E6v/bw/w/A2Tf
zH/2sPCB8R2aHh2fMRvB7/F6xWLCCHMvk8Pfb6UP5giaOUhvFJvPpMDssOKF
h95/RXOHFpD72Hjg8femLbfbaLewA3r8AgBqvtua
            "]]}, {
           Thickness[0.03961965134706815]}, StripOnInput -> False]}, {
        ImageSize -> {50.47007721046077, 23.11330510585305}, 
         ImageSize -> {25.235038605230386`, 11.556652552926526`}, 
         BaselinePosition -> Scaled[0.3344847711075613], 
         ImageSize -> {26., 12.}, PlotRange -> {{0., 25.24}, {0., 11.56}}, 
         AspectRatio -> Automatic}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], RoundingRadius -> 5, Background -> 
         RGBColor[0.9703703703703704, 0.9703703703703704, 0.9703703703703704],
          StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    Rational[2, 3], 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.4444444444444444, 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    FractionBox["2", "3"], ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[
                    Rational[2, 3], 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    Rational[2, 3], 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Tiny", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, Background -> 
                  RGBColor[
                   0.9703703703703704, 0.9703703703703704, 
                    0.9703703703703704], StripOnInput -> False], "&"}], 
               ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "5"}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8785332073914185`*^9, 3.8785332265093355`*^9}, {
   3.8785332638475714`*^9, 3.8785332764869156`*^9}, {3.8785333228740034`*^9, 
   3.8785333693418493`*^9}, 3.8785335817044907`*^9},
 CellLabel->
  "Out[776]=",ExpressionUUID->"9dc0b215-9ed5-457c-a26a-8a9dd8766d73"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Old", "Subsection",
 CellChangeTimes->{{3.8764749760048923`*^9, 3.8764749915959597`*^9}, {
  3.8764755353018928`*^9, 3.876475535591611*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ba1ae8ca-3553-40dc-9f06-a82d953a7f3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox[
       RowBox[{"2", "r", " ", "l", " "}], "lP2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"1", "/", "2"}]], "\[Pi]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["l", "2"], "-", 
           RowBox[{"r", " ", "l"}], " ", "+", 
           SuperscriptBox["r", "2"]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"r", "+", "l"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", 
              RowBox[{"r", "/", "l"}]}]}], ")"}], "/", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "2"}]]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["r", "2"]}], "lP2"], 
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["l", "3"], "/", 
          SuperscriptBox["r", "3"]}]}], "]"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "/.", 
  RowBox[{"l", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.875000662191198*^9, 3.8750006841910715`*^9}, {
   3.875000740443162*^9, 3.8750007481428943`*^9}, {3.8750009893614283`*^9, 
   3.8750010038724174`*^9}, 3.875001051342579*^9, 3.875006269941348*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"6f17d066-c53f-4d15-ab8b-26dd8fd8db75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "lP2"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{
           SqrtBox["3"], " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "r", "]"}]}]}], ")"}]}], "lP2"]}], ")"}], " ", 
    "r"}], "+", 
   FractionBox[
    RowBox[{"4", "-", 
     RowBox[{"2", " ", 
      SqrtBox["3"]}], "+", "lP2", "+", 
     RowBox[{"2", " ", 
      SqrtBox["3"], " ", "\[Pi]"}]}], "lP2"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   2 $CellContext`lP2^(-1) Pi - 
    4 $CellContext`lP2^(-1) (-Log[$CellContext`r] + 
     3^Rational[1, 2] Pi Log[$CellContext`r]), $CellContext`lP2^(-1) (4 - 2 
     3^Rational[1, 2] + $CellContext`lP2 + 2 3^Rational[1, 2] Pi)}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.875000994362211*^9, 3.875001004254354*^9}, 
   3.8750010517793713`*^9, 3.8750062705349913`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"07c61060-0d49-450b-a07e-5a726d5315dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "r", " ", "l", " "}], "lP2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"1", "/", "2"}]], "\[Pi]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["l", "2"], "-", 
          RowBox[{"r", " ", "l"}], " ", "+", 
          SuperscriptBox["r", "2"]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"r", "+", "l"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             RowBox[{"r", "/", "l"}]}]}], ")"}], "/", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "2"}]]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["r", "2"]}], "lP2"], 
     RowBox[{"(", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["l", "3"], "/", 
         SuperscriptBox["r", "3"]}]}], "]"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8749993267217875`*^9, 3.8749994535084553`*^9}, {
  3.8749994850973206`*^9, 3.874999538674212*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ffc3fcd2-1193-4ae6-b937-7da6260f6b3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", 
         RowBox[{"6", " ", 
          RowBox[{"Log", "[", "l", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["l", "2"], "]"}]}]}], ")"}]}], ")"}], " ", "r"}], 
    RowBox[{"3", " ", "lP2"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["3"], "+", 
       RowBox[{
        SqrtBox["3"], " ", "\[Pi]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["l", "3"], 
          SuperscriptBox["r", "3"]], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["r", "2"]}], "lP2"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox["3"], "-", 
       RowBox[{
        SqrtBox["3"], " ", "\[Pi]"}]}], ")"}], " ", 
     SuperscriptBox["r", "3"]}], 
    RowBox[{"l", " ", "lP2"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "r", "]"}], "4"],
    SeriesData[$CellContext`r, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 0, {
   1, ((Rational[-2, 3] $CellContext`l)/$CellContext`lP2) (Pi - 6 
     Log[$CellContext`l] + ((3 3^Rational[1, 2]) Pi) Log[$CellContext`l^2]), (
     2/$CellContext`lP2) (2 + 3^Rational[1, 2] + 3^Rational[1, 2] Pi + 
     2 Log[$CellContext`l^3 $CellContext`r^(-3)]), \
($CellContext`l^(-1)/$CellContext`lP2) (-2 + 3^Rational[1, 2] - 
     3^Rational[1, 2] Pi)}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.874999360327922*^9, 3.8749994543349695`*^9, 
  3.8749995395848293`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f83fa282-7d95-43b8-bcac-0f83c3a64c10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{"\[Phi]", ",", 
   RowBox[{"r", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"\[Phi]", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1"}], "}"}]}], "]"}], "/", "r"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{"%", ",", 
   RowBox[{"r", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"\[Phi]", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{"%", ",", 
   RowBox[{"r", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8749998462034206`*^9, 3.874999910456011*^9}, {
  3.8749999759319763`*^9, 3.874999991705743*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"96b07bb9-1385-409f-b95b-7daa890a1018"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.874999850531515*^9, 3.8749999111650887`*^9}, {
  3.8749999853070593`*^9, 3.874999992479331*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"fbf8591e-c68e-4b2e-8dc0-558442038d0a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "lP2"], 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "l"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SqrtBox["3"], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]"}]}], ")"}], " ", "r"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["l", "2"], "-", 
      RowBox[{"l", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "l", " ", 
      RowBox[{"ArcTan", "[", 
       FractionBox[
        RowBox[{"l", "-", 
         RowBox[{"2", " ", "r"}]}], 
        RowBox[{
         SqrtBox["3"], " ", "l"}]], "]"}]}], "r"], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox["l", "3"], 
        SuperscriptBox["r", "3"]]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", "l", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"l", "+", "r"}], "]"}]}], "r"], "+", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "l", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["l", "2"], "-", 
        RowBox[{"l", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], "]"}]}], "r"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.874999850531515*^9, 3.8749999111650887`*^9}, {
  3.8749999853070593`*^9, 3.874999992484709*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"b40ed72e-3941-4a5d-ae97-72cdcb309ab6"],

Cell[BoxData["Indeterminate"], "Output",
 CellChangeTimes->{{3.874999850531515*^9, 3.8749999111650887`*^9}, {
  3.8749999853070593`*^9, 3.874999992666003*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"0e1633e4-eef5-4193-a329-301e7660c607"],

Cell[BoxData[
 FractionBox[
  RowBox[{"-", "\[Infinity]"}], "lP2"]], "Output",
 CellChangeTimes->{{3.874999850531515*^9, 3.8749999111650887`*^9}, {
  3.8749999853070593`*^9, 3.8749999927115383`*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"1ce6895e-3229-49f8-b5dd-3b74e0aa5bbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    FractionBox[
     SuperscriptBox["r", "2"], 
     RowBox[{
      SuperscriptBox["r", "3"], "+", "1"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8749995607016735`*^9, 3.8749996040791583`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8af75b3c-21b6-4192-9770-3177476237ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   SuperscriptBox["r", "2"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "r", "]"}], "5"],
    SeriesData[$CellContext`r, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 0, {1, 0, -1}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8749995860932894`*^9, 3.8749996045681515`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"0741634f-ad79-49d7-aac5-25578e2bb94a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", "r", "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       RowBox[{"G", "'"}], "[", "r", "]"}]}]}], "==", "0"}], ",", 
   RowBox[{"G", "[", "r", "]"}], ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.8752039642503557`*^9, 3.875203989292848*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"33272592-cd42-4146-8ebc-de5218cc0859"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"G", "[", "r", "]"}], "\[Rule]", 
    FractionBox[
     TemplateBox[{"1"},
      "C"], "r"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.875203989976511*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"f8e0d2c0-9cd3-4ecd-92b0-e828645b50df"]
}, Open  ]]
}, Closed]]
},
WindowSize->{949, 527},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c98a5243-137a-4f9f-b803-bd0d29489935"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 241, 4, 70, "Subsection",ExpressionUUID->"a9f00f55-3469-43e2-834f-3e2ed44d0b13"],
Cell[824, 28, 353, 6, 28, "Input",ExpressionUUID->"fca4a8cd-4003-4e5f-ae48-07e3c68f2b0e"],
Cell[1180, 36, 883, 18, 28, "Input",ExpressionUUID->"9ff7340b-49e5-4566-a486-7f38ab079417"],
Cell[2066, 56, 206, 5, 82, "Input",ExpressionUUID->"da168036-65f8-4bb4-8d33-e03543842884"]
}, Closed]],
Cell[CellGroupData[{
Cell[2309, 66, 243, 4, 54, "Subsection",ExpressionUUID->"bcad899e-cf80-4b29-a372-9445b5af0328"],
Cell[2555, 72, 469, 13, 31, "Input",ExpressionUUID->"3b8e71b4-fed6-4337-9a1e-24ea639e711d"],
Cell[CellGroupData[{
Cell[3049, 89, 3448, 92, 186, "Input",ExpressionUUID->"eec8c7b9-841a-49ea-9a4f-03dc791fed5b"],
Cell[6500, 183, 49600, 929, 265, "Output",ExpressionUUID->"cdd3af02-ace4-43ff-b453-6102b19d10fe"]
}, Open  ]],
Cell[56115, 1115, 703, 21, 51, "Input",ExpressionUUID->"91144180-6f5c-4dc9-bfd8-9ba2ba436123"],
Cell[CellGroupData[{
Cell[56843, 1140, 506, 14, 28, "Input",ExpressionUUID->"9638020a-1fb4-4a67-a822-2c5142fc3b29"],
Cell[57352, 1156, 1509, 48, 69, "Output",ExpressionUUID->"00c7848c-ec7a-4a2b-9bd8-1e164455509b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58898, 1209, 555, 15, 31, "Input",ExpressionUUID->"3d21737e-228f-4616-a683-b7b54520525e"],
Cell[59456, 1226, 810, 20, 32, "Output",ExpressionUUID->"eeccc3eb-8edd-44fc-893b-5e84d018fc8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60303, 1251, 3824, 101, 238, "Input",ExpressionUUID->"0bcb6b25-5b68-4019-a02b-ae3c240e153e"],
Cell[64130, 1354, 76175, 1410, 259, "Output",ExpressionUUID->"4080920e-2241-422e-849b-c7b9c3fb3460"]
}, Open  ]],
Cell[140320, 2767, 625, 19, 51, "Input",ExpressionUUID->"1d4f5c02-3b2b-4b6a-8533-7f3dc062169c"],
Cell[CellGroupData[{
Cell[140970, 2790, 185, 3, 28, "Input",ExpressionUUID->"09c13f44-83ba-44e9-8b11-578bf3a1f1de"],
Cell[141158, 2795, 1486, 48, 69, "Output",ExpressionUUID->"c8a2d531-af23-43ac-b990-64138aefc50a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142681, 2848, 2738, 76, 162, "Input",ExpressionUUID->"eb5ea029-f82c-41b7-a47f-900b8dc66215"],
Cell[145422, 2926, 40887, 775, 270, "Output",ExpressionUUID->"1c32932b-bef6-482c-b5ab-efc815f010c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186346, 3706, 642, 20, 31, "Input",ExpressionUUID->"543cd330-dfc4-4980-8de7-c20f677ff3a3"],
Cell[186991, 3728, 472, 14, 51, "Output",ExpressionUUID->"e7e1fd4d-4d00-475a-9d78-e43c89bbc541"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187500, 3747, 872, 26, 31, "Input",ExpressionUUID->"efe02c65-3de1-46f2-811c-82e953252671"],
Cell[188375, 3775, 1981, 65, 56, "Output",ExpressionUUID->"f4007423-1917-4c26-a4df-c8eed0e4a174"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190393, 3845, 4714, 124, 210, "Input",ExpressionUUID->"f912c337-9bf9-449f-8dff-f41b7c135db1"],
Cell[195110, 3971, 75484, 1395, 247, "Output",ExpressionUUID->"94096690-b653-442c-b13d-031ff976da69"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[270643, 5372, 202, 3, 54, "Subsection",ExpressionUUID->"3747af83-2aaf-4153-b7cc-7bb65021ac7d"],
Cell[270848, 5377, 1329, 41, 57, "Input",ExpressionUUID->"3f94f6dc-26df-4d4b-9a35-aa926cc6938d"],
Cell[CellGroupData[{
Cell[272202, 5422, 1548, 41, 50, "Input",ExpressionUUID->"12e56895-1419-450b-8daf-bd3fd4bb1bd4"],
Cell[273753, 5465, 8369, 158, 230, "Output",ExpressionUUID->"86283985-9c6b-4b80-8817-a5257e921dc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282159, 5628, 692, 20, 31, "Input",ExpressionUUID->"e6dcf539-0c75-4dc0-9b15-b56792abc0b3"],
Cell[282854, 5650, 1657, 49, 55, "Output",ExpressionUUID->"e3787f39-0d32-480e-9466-5f16e67a17c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284548, 5704, 802, 21, 31, "Input",ExpressionUUID->"bda07192-59ea-4583-bfe9-3731d78c2d7a"],
Cell[285353, 5727, 4748, 137, 114, "Output",ExpressionUUID->"86ee5836-59fd-426c-9a78-7b4bb4f8bfce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290138, 5869, 898, 27, 48, "Input",ExpressionUUID->"10bce4a6-b48b-4259-9381-27e8764e1354"],
Cell[291039, 5898, 1428, 46, 84, "Output",ExpressionUUID->"4699de6b-0b82-48d5-9d39-9ba5461af29f"],
Cell[292470, 5946, 9760, 179, 240, "Output",ExpressionUUID->"f61e2c72-2f31-4e26-8041-3568cee1a677"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302267, 6130, 3526, 96, 181, "Input",ExpressionUUID->"f6f3b518-a7e1-4e67-8116-7b5a0fbb6293"],
Cell[305796, 6228, 41391, 795, 287, "Output",ExpressionUUID->"9dc0b215-9ed5-457c-a26a-8a9dd8766d73"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[347236, 7029, 242, 4, 54, "Subsection",ExpressionUUID->"ba1ae8ca-3553-40dc-9f06-a82d953a7f3c"],
Cell[CellGroupData[{
Cell[347503, 7037, 1644, 46, 69, "Input",ExpressionUUID->"6f17d066-c53f-4d15-ab8b-26dd8fd8db75"],
Cell[349150, 7085, 1387, 40, 59, "Output",ExpressionUUID->"07c61060-0d49-450b-a07e-5a726d5315dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350574, 7130, 1449, 43, 76, "Input",ExpressionUUID->"ffc3fcd2-1193-4ae6-b937-7da6260f6b3f"],
Cell[352026, 7175, 1906, 54, 59, "Output",ExpressionUUID->"f83fa282-7d95-43b8-bcac-0f83c3a64c10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353969, 7234, 912, 26, 105, "Input",ExpressionUUID->"96b07bb9-1385-409f-b95b-7daa890a1018"],
Cell[354884, 7262, 226, 3, 32, "Output",ExpressionUUID->"fbf8591e-c68e-4b2e-8dc0-558442038d0a"],
Cell[355113, 7267, 1753, 55, 71, "Output",ExpressionUUID->"b40ed72e-3941-4a5d-ae97-72cdcb309ab6"],
Cell[356869, 7324, 238, 3, 32, "Output",ExpressionUUID->"0e1633e4-eef5-4193-a329-301e7660c607"],
Cell[357110, 7329, 278, 5, 44, "Output",ExpressionUUID->"1ce6895e-3229-49f8-b5dd-3b74e0aa5bbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357425, 7339, 417, 11, 48, "Input",ExpressionUUID->"8af75b3c-21b6-4192-9770-3177476237ca"],
Cell[357845, 7352, 477, 12, 32, "Output",ExpressionUUID->"0741634f-ad79-49d7-aac5-25578e2bb94a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358359, 7369, 430, 11, 28, "Input",ExpressionUUID->"33272592-cd42-4146-8ebc-de5218cc0859"],
Cell[358792, 7382, 309, 9, 45, "Output",ExpressionUUID->"f8e0d2c0-9cd3-4ecd-92b0-e828645b50df"]
}, Open  ]]
}, Closed]]
}
]
*)



==> Images/invariant-RG_for-Alessia.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    313488,       6365]
NotebookOptionsPosition[    305560,       6235]
NotebookOutlinePosition[    305962,       6251]
CellTagsIndexPosition[    305919,       6248]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["plot presets", "Subsubsection",
 CellChangeTimes->{{3.810474953905959*^9, 3.810474954935052*^9}, {
  3.877710641897365*^9, 
  3.877710642418593*^9}},ExpressionUUID->"e2e41624-5eba-4ff0-87fc-\
718c13168018"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"Plot", ",", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"16", ",", "Black", ",", 
         RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}]}], "}"}]}]}],
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ListPlot", ",", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"16", ",", "Black", ",", 
         RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}]}], "}"}]}]}],
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"LogPlot", ",", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"16", ",", "Black", ",", 
         RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}]}], "}"}]}]}],
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"LogLogPlot", ",", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"16", ",", "Black", ",", 
         RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}]}], "}"}]}]}],
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"LogLinearPlot", ",", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"16", ",", "Black", ",", 
         RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}]}], "}"}]}]}],
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.801461899095928*^9, 3.801461959324798*^9}, {
  3.8299821960557957`*^9, 3.8299822058349667`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e5ae3b4f-68c4-45d6-a3d2-5cd33ca7e123"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ContourPlot", ",", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"16", ",", "Black", ",", 
         RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"ColorDataFunction", "[", 
        RowBox[{"\"\<AvocadoColors\>\"", ",", "\"\<Gradients\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"Blend", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1.", ",", 
                RowBox[{"RGBColor", "[", 
                 RowBox[{"0.", ",", "0.", ",", "0."}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.75", ",", 
                RowBox[{"RGBColor", "[", 
                 RowBox[{"0.", ",", "0.442859", ",", "0.0749256"}], "]"}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.5", ",", 
                RowBox[{"RGBColor", "[", 
                 RowBox[{"0.289326", ",", "0.685107", ",", "0.108759"}], 
                 "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.25", ",", 
                RowBox[{"RGBColor", "[", 
                 RowBox[{"0.683989", ",", "0.830896", ",", "0.145815"}], 
                 "]"}]}], "}"}]}], "}"}], ",", "#1"}], "]"}], "&"}]}], 
        "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.801462523695451*^9, 3.80146257531863*^9}, 
   3.829982207386207*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"6fc60969-c950-4b3d-bde5-b48edfd15f30"]
}, Closed]],

Cell[CellGroupData[{

Cell["global assumptions on variables", "Subsubsection",
 CellChangeTimes->{{3.8777102558298397`*^9, 
  3.877710261497528*^9}},ExpressionUUID->"ad2c2ad1-7d07-4d95-8469-\
f0bc8855b9ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", " ", "=", " ", 
   RowBox[{"And", "[", 
    RowBox[{
     RowBox[{"G0", ">", "0"}], ",", 
     RowBox[{"M", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827463252778886*^9, 3.827463277191362*^9}, {
  3.8777102651923447`*^9, 3.8777102753621597`*^9}},
 CellLabel->
  "In[603]:=",ExpressionUUID->"224f8761-6a82-4772-809c-e9e75f9f1f95"]
}, Closed]],

Cell[CellGroupData[{

Cell["dgl to be solved", "Subsubsection",
 CellChangeTimes->{{3.8777100791473093`*^9, 
  3.8777100819811296`*^9}},ExpressionUUID->"b4ce1e08-1e72-4b28-8a73-\
8af9b2475b9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dgl", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"A", "[", "r", "]"}]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["A", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{
            SuperscriptBox["A", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], "2"], 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "4"]}]], "\[Equal]", 
      FractionBox[
       RowBox[{"48", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox[
         RowBox[{"GNP", "[", "r", "]"}], "2"]}], 
       SuperscriptBox["r", "6"]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"A", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], "r"], "\[Equal]", 
      "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8777097082365637`*^9, 3.877709727906259*^9}, 
   3.877709850401536*^9, 3.877709913831654*^9},
 CellLabel->
  "In[604]:=",ExpressionUUID->"64a37b45-b127-421d-a327-49362c39d5cf"]
}, Closed]],

Cell[CellGroupData[{

Cell["classical integration (A=B)", "Subsubsection",
 CellChangeTimes->{{3.811410294992635*^9, 3.811410299301388*^9}, {
   3.816068775283689*^9, 3.816068778946144*^9}, {3.816071237741617*^9, 
   3.8160712458823357`*^9}, 3.819375761929191*^9, 3.819375795522398*^9, {
   3.820669109732457*^9, 3.8206691098604813`*^9}, {3.821102506821683*^9, 
   3.821102508699938*^9}, {3.827463421915943*^9, 
   3.827463422044346*^9}},ExpressionUUID->"08c3bd51-513d-4a04-80ec-\
a9438a07e2f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toSchwarzschildRule", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", "r_", "]"}], "\[RuleDelayed]", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", "G0", " ", "M"}], "r"]}]}], ",", " ", 
     RowBox[{
      RowBox[{"B", "[", "r_", "]"}], "\[RuleDelayed]", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", "G0", " ", "M"}], "r"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "nr_", "]"}], "[", "A", "]"}], "[", "r_", 
       "]"}], "\[RuleDelayed]", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "G0", " ", "M"}], "r"]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "nr"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "nr_", "]"}], "[", "B", "]"}], "[", "r_", 
       "]"}], "\[RuleDelayed]", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "G0", " ", "M"}], "r"]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "nr"}], "}"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.877710605223282*^9},
 CellLabel->
  "In[605]:=",ExpressionUUID->"82a15b73-a757-47a7-96c1-645f332728cb"],

Cell[TextData[{
 "Solving both of these, recovers Schwarzschild for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "NP"], "=", 
    SubscriptBox["G", "0"]}], TraditionalForm]],ExpressionUUID->
  "7c31c2d9-8212-448e-a0d9-9bc04f76b068"],
 "."
}], "Text",
 CellChangeTimes->{{3.816068964389687*^9, 3.816068996694866*^9}, {
  3.8777099687457113`*^9, 
  3.8777099688675222`*^9}},ExpressionUUID->"6444e23f-f9fe-492b-80e2-\
5e8ca9eaa89d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dgl", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"B", "\[Rule]", "A"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"lNP", "\[RuleDelayed]", "0"}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.827463122919498*^9, 3.827463132348566*^9}},
 CellLabel->
  "In[606]:=",ExpressionUUID->"c5fb3437-d173-4500-9d7d-85875b8940c8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"A", "[", "r", "]"}]}], "-", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], "2"], 
   RowBox[{"3", " ", 
    SuperscriptBox["r", "4"]}]], "\[Equal]", 
  FractionBox[
   RowBox[{"48", " ", 
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox[
     RowBox[{"GNP", "[", "r", "]"}], "2"]}], 
   SuperscriptBox["r", "6"]]}]], "Output",
 CellChangeTimes->{{3.827463119016796*^9, 3.827463132825039*^9}, 
   3.8274634025935307`*^9, 3.827465630545041*^9, 3.827465989071497*^9, 
   3.827894900062883*^9, 3.829825454790451*^9, 3.829981570286643*^9, 
   3.852974181632951*^9, 3.876387264814782*^9, {3.877709845187764*^9, 
   3.8777098531960506`*^9}, 3.877709927562449*^9, 3.877710280990367*^9, 
   3.877710769373852*^9, 3.8785298544480314`*^9},
 CellLabel->
  "Out[606]=",ExpressionUUID->"a36bbc56-ec7b-4dbf-a4c5-afcdf240cd8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dgl", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"B", "\[Rule]", "A"}], "}"}]}], "/.", 
      RowBox[{
       RowBox[{"GNP", "[", "___", "]"}], "\[RuleDelayed]", "G0"}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"A", "[", "r", "]"}], "}"}], ",", "r"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"dgl", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"B", "\[Rule]", "A"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"A", "[", "r", "]"}], "}"}], ",", "r"}], "]"}]}], "Input",
 CellChangeTimes->{{3.811395059676579*^9, 3.811395069089023*^9}, {
  3.81139512153719*^9, 3.811395235929669*^9}, {3.811395865273278*^9, 
  3.811395874456193*^9}, {3.81139591449151*^9, 3.811395916906604*^9}, {
  3.8274630950142813`*^9, 3.827463097806418*^9}, {3.827463194223565*^9, 
  3.82746320059298*^9}, {3.82746340004529*^9, 3.827463400190653*^9}, {
  3.827465644369878*^9, 3.827465665347761*^9}},
 CellLabel->
  "In[607]:=",ExpressionUUID->"fce3cf3c-c57b-47ef-bd08-d0c06012e721"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "[", "r", "]"}], "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "G0", " ", "M"}], "r"], "+", 
      RowBox[{"r", " ", 
       TemplateBox[{"1"},
        "C"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       TemplateBox[{"2"},
        "C"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "[", "r", "]"}], "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", " ", "G0", " ", "M"}], "r"], "+", 
      RowBox[{"r", " ", 
       TemplateBox[{"1"},
        "C"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       TemplateBox[{"2"},
        "C"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.811395069602519*^9, {3.811395133872176*^9, 3.8113951820340557`*^9}, {
   3.8113952135105677`*^9, 3.811395236692754*^9}, 3.8113958752405653`*^9, 
   3.8113959173901157`*^9, 3.81937341846462*^9, 3.819955364938418*^9, 
   3.819956877637055*^9, {3.819960628392338*^9, 3.819960638352117*^9}, 
   3.8206691586949472`*^9, 3.8211024913878927`*^9, 3.8274630656708*^9, 
   3.8274630985744343`*^9, 3.827463203105859*^9, 3.827463403865655*^9, {
   3.827465630845056*^9, 3.827465666121462*^9}, 3.827465989702242*^9, 
   3.827894901783749*^9, 3.8298254562490997`*^9, 3.829981571054079*^9, 
   3.852974183479062*^9, 3.876387272601037*^9, 3.8777099403400717`*^9, 
   3.877710283052916*^9, 3.87771076951826*^9, 3.8785298760490255`*^9},
 CellLabel->
  "Out[607]=",ExpressionUUID->"5a9575eb-7b65-4010-a962-253e3818e399"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     FractionBox[
      TemplateBox[{"1"},
       "C"], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      TemplateBox[{"2"},
       "C"], "r"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.811395069602519*^9, {3.811395133872176*^9, 3.8113951820340557`*^9}, {
   3.8113952135105677`*^9, 3.811395236692754*^9}, 3.8113958752405653`*^9, 
   3.8113959173901157`*^9, 3.81937341846462*^9, 3.819955364938418*^9, 
   3.819956877637055*^9, {3.819960628392338*^9, 3.819960638352117*^9}, 
   3.8206691586949472`*^9, 3.8211024913878927`*^9, 3.8274630656708*^9, 
   3.8274630985744343`*^9, 3.827463203105859*^9, 3.827463403865655*^9, {
   3.827465630845056*^9, 3.827465666121462*^9}, 3.827465989702242*^9, 
   3.827894901783749*^9, 3.8298254562490997`*^9, 3.829981571054079*^9, 
   3.852974183479062*^9, 3.876387272601037*^9, 3.8777099403400717`*^9, 
   3.877710283052916*^9, 3.87771076951826*^9, 3.8785298760840626`*^9},
 CellLabel->
  "Out[608]=",ExpressionUUID->"70c1b447-443c-4c35-be36-0e4e586edd30"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Define RG-improvement", "Subsubsection",
 CellChangeTimes->{{3.8777100872500677`*^9, 3.877710091185439*^9}, {
  3.878530021685357*^9, 
  3.8785300228470836`*^9}},ExpressionUUID->"2e7bca82-3bb2-4ffa-b6d0-\
0c4c4382c94f"],

Cell["Define the classical local curvature scale.", "Text",
 CellChangeTimes->{{3.818764399782666*^9, 
  3.8187644110358753`*^9}},ExpressionUUID->"5db6b589-7fd7-40b9-b7cd-\
a90096f4aeb0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "KGR"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KGR", "[", "r_", "]"}], ":=", 
   FractionBox[
    RowBox[{"48", " ", 
     SuperscriptBox["G0", "2"], " ", 
     SuperscriptBox["M", "2"]}], 
    SuperscriptBox["r", "6"]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.818764241895509*^9, 3.818764268615687*^9}, {
   3.8187643425834017`*^9, 3.81876435469662*^9}, {3.818764475908523*^9, 
   3.818764476241123*^9}, {3.818828956398963*^9, 3.81882895658617*^9}, {
   3.8188290604819317`*^9, 3.818829060612671*^9}, {3.8211018616850452`*^9, 
   3.821101875087617*^9}, 3.827462493661044*^9, {3.827463342499308*^9, 
   3.8274633769378357`*^9}, 3.8777101734713173`*^9},
 CellLabel->
  "In[609]:=",ExpressionUUID->"c95a7ff1-cc30-49ab-b7d8-6a742d2da577"],

Cell["\<\
Define the new mass-function (here defined as scale-dependent Newton \
coupling).\
\>", "Text",
 CellChangeTimes->{{3.818764551716551*^9, 
  3.818764581499542*^9}},ExpressionUUID->"14911a2a-01a4-4b23-92bc-\
ea10d937e359"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "GNPsph"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GNPsph", "[", "r_", "]"}], " ", ":=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["G0", 
      RowBox[{"1", "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lNP", "^", "2"}], 
         RowBox[{"Sqrt", "[", 
          FractionBox[
           RowBox[{"KGR", "[", "r", "]"}], "48"], "]"}]}], ")"}]}]], ",", 
     RowBox[{"r", ">", "0"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.811047809357265*^9, 3.811047840826652*^9}, {
   3.811047911923418*^9, 3.8110479873413687`*^9}, {3.811048052422909*^9, 
   3.811048074135119*^9}, {3.8175566959125147`*^9, 3.817556715719944*^9}, {
   3.817637568993231*^9, 3.8176375693058853`*^9}, {3.817637752196484*^9, 
   3.817637814379436*^9}, {3.817637912237665*^9, 3.817637958536121*^9}, {
   3.817638108207451*^9, 3.817638172072319*^9}, {3.817638676535528*^9, 
   3.8176387118179693`*^9}, {3.817639343326537*^9, 3.817639355415358*^9}, {
   3.818764776308384*^9, 3.818764822261507*^9}, {3.818764889037294*^9, 
   3.818764893330433*^9}, {3.819118160038961*^9, 3.8191181849374123`*^9}, {
   3.821101931093404*^9, 3.821101959072226*^9}, {3.82110201543465*^9, 
   3.82110205780534*^9}, {3.821102235124136*^9, 3.821102238526589*^9}, {
   3.8211024440035563`*^9, 3.821102445721672*^9}, {3.8274625623289833`*^9, 
   3.827462568224433*^9}, {3.827462606704752*^9, 3.8274626314686403`*^9}, {
   3.827463361061119*^9, 3.8274633859889393`*^9}, {3.827465591873377*^9, 
   3.827465611621209*^9}, {3.827465957348194*^9, 3.827465971614287*^9}, {
   3.8299806432328453`*^9, 3.829980643870096*^9}, 3.829980684009288*^9, {
   3.829980849044406*^9, 3.829980850541707*^9}},
 CellLabel->
  "In[611]:=",ExpressionUUID->"465310a4-10f3-4dac-948a-cbf8562fc9f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "GNPsphAlt"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GNPsphAlt", "[", "r_", "]"}], " ", ":=", " ", 
   RowBox[{"Simplify", "[", 
    FractionBox[
     InterpretationBox[
      StyleBox["G0",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`G0,
      Editable->False], 
     RowBox[{"1", "+", 
      RowBox[{"\[Gamma]", " ", "G0", " ", 
       FractionBox[
        RowBox[{"G0", " ", "M", " "}], 
        RowBox[{"r", "^", "3"}]]}]}]], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8274635314615507`*^9, 3.8274635385771847`*^9}, {
   3.8274659477479773`*^9, 3.827465953467225*^9}, 3.877710201325461*^9},
 CellLabel->
  "In[613]:=",ExpressionUUID->"83166fec-3ccd-4a2f-8816-0f0899f7eebc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"GNPsphAlt", "[", "r", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"GNPsph", "[", "r", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"%", "\[Equal]", "%%"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"lNP", "^", "2"}], " ", "/", "G0"}]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.82110224032121*^9, 3.821102343064275*^9}, {
   3.821102396223899*^9, 3.821102423201724*^9}, 3.8274625167105217`*^9, {
   3.827462613883807*^9, 3.8274626153362503`*^9}, {3.827463543525938*^9, 
   3.827463597158382*^9}, {3.827463966243391*^9, 3.827463994298788*^9}, 
   3.827465616381567*^9, {3.877710191735385*^9, 3.877710193332265*^9}, {
   3.87771023102932*^9, 3.877710231270234*^9}},
 CellLabel->
  "In[615]:=",ExpressionUUID->"35b2641d-7a64-4532-b5df-b427affb32c4"],

Cell[BoxData[
 FractionBox["G0", 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G0", "2"], " ", "M", " ", "\[Gamma]"}], 
    SuperscriptBox["r", "3"]]}]]], "Output",
 CellChangeTimes->{{3.821102248687861*^9, 3.821102343853897*^9}, {
   3.821102393168541*^9, 3.8211024472632437`*^9}, {3.82746250721929*^9, 
   3.827462517630616*^9}, {3.827462615965516*^9, 3.827462633164247*^9}, 
   3.827462870582202*^9, 3.82746338747503*^9, 3.827463547336845*^9, {
   3.827463587287023*^9, 3.827463597908849*^9}, 3.827463994814788*^9, 
   3.8274656167490683`*^9, 3.827465974741577*^9, 3.827894820511407*^9, 
   3.827894890310779*^9, 3.829825428705242*^9, 3.82998156070945*^9, 
   3.852974202506295*^9, 3.8763872104618692`*^9, 3.876387251053602*^9, {
   3.877710186302302*^9, 3.8777102028996563`*^9}, 3.8777102899495277`*^9, 
   3.877710770086936*^9, 3.878530031218617*^9},
 CellLabel->
  "Out[615]=",ExpressionUUID->"74221a61-fbfe-42c2-bb71-43f41e562b9a"],

Cell[BoxData[
 FractionBox["G0", 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"G0", " ", 
     SuperscriptBox["lNP", "2"], " ", "M"}], 
    SuperscriptBox["r", "3"]]}]]], "Output",
 CellChangeTimes->{{3.821102248687861*^9, 3.821102343853897*^9}, {
   3.821102393168541*^9, 3.8211024472632437`*^9}, {3.82746250721929*^9, 
   3.827462517630616*^9}, {3.827462615965516*^9, 3.827462633164247*^9}, 
   3.827462870582202*^9, 3.82746338747503*^9, 3.827463547336845*^9, {
   3.827463587287023*^9, 3.827463597908849*^9}, 3.827463994814788*^9, 
   3.8274656167490683`*^9, 3.827465974741577*^9, 3.827894820511407*^9, 
   3.827894890310779*^9, 3.829825428705242*^9, 3.82998156070945*^9, 
   3.852974202506295*^9, 3.8763872104618692`*^9, 3.876387251053602*^9, {
   3.877710186302302*^9, 3.8777102028996563`*^9}, 3.8777102899495277`*^9, 
   3.877710770086936*^9, 3.878530031244285*^9},
 CellLabel->
  "Out[616]=",ExpressionUUID->"1ea98752-cd51-4bc8-8062-6080858b85ae"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.821102248687861*^9, 3.821102343853897*^9}, {
   3.821102393168541*^9, 3.8211024472632437`*^9}, {3.82746250721929*^9, 
   3.827462517630616*^9}, {3.827462615965516*^9, 3.827462633164247*^9}, 
   3.827462870582202*^9, 3.82746338747503*^9, 3.827463547336845*^9, {
   3.827463587287023*^9, 3.827463597908849*^9}, 3.827463994814788*^9, 
   3.8274656167490683`*^9, 3.827465974741577*^9, 3.827894820511407*^9, 
   3.827894890310779*^9, 3.829825428705242*^9, 3.82998156070945*^9, 
   3.852974202506295*^9, 3.8763872104618692`*^9, 3.876387251053602*^9, {
   3.877710186302302*^9, 3.8777102028996563`*^9}, 3.8777102899495277`*^9, 
   3.877710770086936*^9, 3.878530031248852*^9},
 CellLabel->
  "Out[617]=",ExpressionUUID->"556c3652-841b-4a3f-8723-730c17cc61a9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
RG-improved integration (A=B, drop Ricci-flatness): gives solution but \
violates some of the other invariants which still diverge\
\>", "Subsubsection",
 CellChangeTimes->{{3.811410294992635*^9, 3.811410299301388*^9}, {
   3.816068775283689*^9, 3.816068778946144*^9}, {3.816071237741617*^9, 
   3.8160712458823357`*^9}, 3.819375761929191*^9, 3.819375795522398*^9, {
   3.820669109732457*^9, 3.8206691098604813`*^9}, {3.8206693610028467`*^9, 
   3.820669382276284*^9}, {3.820669535744546*^9, 3.820669546687252*^9}, {
   3.820669956936698*^9, 3.820669959906691*^9}, {3.8274634420506783`*^9, 
   3.827463468272375*^9}},ExpressionUUID->"29ec0805-c429-437b-a9cb-\
acf953023af3"],

Cell["Solving the first ODE gives a solution", "Text",
 CellChangeTimes->{{3.820668909935103*^9, 
  3.820668929675061*^9}},ExpressionUUID->"ae312f80-e608-4d26-ae03-\
047aac515dd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dgl", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"B", "\[Rule]", "A"}], "}"}]}], "//.", 
  RowBox[{"{", 
   RowBox[{"GNP", "\[Rule]", "GNPsph"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8160692384895372`*^9, 3.816069294362833*^9}, {
  3.816075251014181*^9, 3.816075261431431*^9}, {3.8199558510332317`*^9, 
  3.819955855262775*^9}, {3.821102515351224*^9, 3.821102522211733*^9}, {
  3.877710349810527*^9, 3.8777103500061083`*^9}},
 CellLabel->
  "In[618]:=",ExpressionUUID->"3bb8ace7-ffa7-4cdf-9b2d-8782ad0e69f5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"A", "[", "r", "]"}]}], "-", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["A", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], "2"], 
   RowBox[{"3", " ", 
    SuperscriptBox["r", "4"]}]], "\[Equal]", 
  FractionBox[
   RowBox[{"48", " ", 
    SuperscriptBox["G0", "2"], " ", 
    SuperscriptBox["M", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"G0", " ", 
         SuperscriptBox["lNP", "2"], " ", "M"}], 
        SuperscriptBox["r", "3"]]}], ")"}], "2"], " ", 
    SuperscriptBox["r", "6"]}]]}]], "Output",
 CellChangeTimes->{{3.816069240765027*^9, 3.8160692487993507`*^9}, {
   3.816069284856595*^9, 3.81606929519058*^9}, {3.816075252766287*^9, 
   3.81607526195008*^9}, 3.819373440805973*^9, 3.819373500584283*^9, 
   3.8199553673103733`*^9, 3.819955865181045*^9, 3.819956877800809*^9, 
   3.8199606415449123`*^9, 3.820669160286344*^9, 3.821102539649836*^9, 
   3.827463627364113*^9, 3.827463940520595*^9, 3.82746567336078*^9, 
   3.827465992393454*^9, 3.827894905511567*^9, 3.829981578961595*^9, 
   3.8529742177838383`*^9, 3.87638728715946*^9, 3.8777102979694643`*^9, 
   3.877710350337447*^9, 3.877710770489303*^9, 3.8785300518371515`*^9},
 CellLabel->
  "Out[618]=",ExpressionUUID->"cb51de31-b5ce-4f12-a4d3-531dc06cb743"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sols", " ", "=", " ", 
   RowBox[{"DSolve", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dgl", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"B", "\[Rule]", "A"}], "}"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{"GNP", "\[Rule]", "GNPsph"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", "[", "r", "]"}], "}"}], ",", "r"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8113947919454813`*^9, 3.811394807215261*^9}, {
  3.81139494934335*^9, 3.8113949710144567`*^9}, {3.8160690133992434`*^9, 
  3.816069019013783*^9}, {3.816069309033371*^9, 3.816069331970433*^9}, {
  3.8160693804939613`*^9, 3.816069402193371*^9}, {3.816070311968452*^9, 
  3.816070319889192*^9}, {3.819955858366952*^9, 3.81995587323118*^9}, {
  3.827463644080427*^9, 3.827463650687849*^9}, {3.87771035635435*^9, 
  3.877710366858995*^9}, {3.8785301352266383`*^9, 3.8785301628434086`*^9}},
 CellLabel->
  "In[625]:=",ExpressionUUID->"5db205bf-cfd3-4e9f-ac79-a309d551c7ee"],

Cell["\<\
Obviously, this solution is no longer Ricci flat and thus does not obey the \
second ODE\
\>", "Text",
 CellChangeTimes->{{3.820668934632896*^9, 3.820668973776537*^9}, {
  3.8274636544395027`*^9, 
  3.827463676874535*^9}},ExpressionUUID->"f5000302-65c0-496c-95e4-\
10ece206491d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Atest", "[", "r_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], "/.", 
    RowBox[{"sols", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820669208364897*^9, 3.820669257307749*^9}},
 CellLabel->
  "In[620]:=",ExpressionUUID->"97ced10d-7c3c-42a2-b6ad-04db50b8defd"],

Cell["\<\
C[1] and C[2] need to be chosen such as to remove far-field power-law \
behaviour.\
\>", "Text",
 CellChangeTimes->{{3.816070353920867*^9, 3.816070394678011*^9}, {
  3.8274637034724627`*^9, 
  3.827463703611472*^9}},ExpressionUUID->"2b1458f6-86f6-4a63-8623-\
1a0e275f7e43"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "r", "]"}], "/.", 
     RowBox[{"sols", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
     RowBox[{"M", ">", "0"}], " ", "&&", " ", 
     RowBox[{"\[Gamma]", ">", "0"}], "&&", 
     RowBox[{"lNP", ">", "0"}]}]}], "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
    RowBox[{"M", ">", "0"}], " ", "&&", " ", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"lNP", ">", "0"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.827463808610631*^9, 3.8274638086896973`*^9}, {
  3.8274640094723463`*^9, 3.827464017004038*^9}},
 CellLabel->
  "In[622]:=",ExpressionUUID->"ae2f3282-2bca-47af-a38c-239f0c6702ea"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"G0", " ", 
       SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "r", " ", 
    RowBox[{"ArcTan", "[", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", 
           RowBox[{"G0", " ", 
            SuperscriptBox["lNP", "2"], " ", "M"}]], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", "r"}]}], 
      SqrtBox["3"]], "]"}]}], 
   SuperscriptBox["lNP", "2"]], "+", 
  RowBox[{"r", " ", 
   TemplateBox[{"1"},
    "C"]}], "+", 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   TemplateBox[{"2"},
    "C"]}], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"Log", "[", "r", "]"}]}], 
   SuperscriptBox["lNP", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"G0", " ", "M"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "r", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"G0", " ", 
         SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
       RowBox[{"1", "/", "3"}]], "+", "r"}], "]"}]}], 
   SuperscriptBox["lNP", 
    RowBox[{"4", "/", "3"}]]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"G0", " ", 
       SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "r", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["G0", "2"], " ", 
         SuperscriptBox["lNP", "4"], " ", 
         SuperscriptBox["M", "2"]}], ")"}], 
       RowBox[{"1", "/", "3"}]], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"G0", " ", 
          SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], "]"}]}], 
   SuperscriptBox["lNP", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"G0", " ", 
       SuperscriptBox["lNP", "2"], " ", "M"}], "+", 
      SuperscriptBox["r", "3"]}], "]"}]}], 
   SuperscriptBox["lNP", "2"]]}]], "Output",
 CellChangeTimes->{3.827463809080864*^9, 3.8274640214415216`*^9, 
  3.827465689383123*^9, 3.8274659995524197`*^9, 3.827894912240141*^9, 
  3.852974240508136*^9, 3.876387326736957*^9, 3.877710389723888*^9, 
  3.877710771821431*^9, 3.878530107239572*^9},
 CellLabel->
  "Out[622]=",ExpressionUUID->"f851eda5-198a-4e33-a49f-7dcc46b28c87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    TemplateBox[{"2"},
     "C"], " ", 
    SuperscriptBox["r", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"G0", " ", "M"}], 
          SuperscriptBox["lNP", "4"]], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}], "+", 
      TemplateBox[{"1"},
       "C"]}], ")"}], " ", "r"}], "+", "1", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
    C[2], (-2) 
     3^Rational[1, 2] ($CellContext`G0 $CellContext`lNP^(-4) $CellContext`M)^
      Rational[1, 3] Pi + C[1], 1}, -2, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.827463809080864*^9, 3.8274640214415216`*^9, 
  3.827465689383123*^9, 3.8274659995524197`*^9, 3.827894912240141*^9, 
  3.852974240508136*^9, 3.876387326736957*^9, 3.877710389723888*^9, 
  3.877710771821431*^9, 3.8785301169978914`*^9},
 CellLabel->
  "Out[623]=",ExpressionUUID->"b8d59323-6000-4329-b02f-00e0c70fd9bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "r", "]"}], "/.", 
     RowBox[{"sols", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
     RowBox[{"M", ">", "0"}], " ", "&&", " ", 
     RowBox[{"\[Gamma]", ">", "0"}], "&&", 
     RowBox[{"lNP", ">", "0"}]}]}], "]"}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
    RowBox[{"M", ">", "0"}], " ", "&&", " ", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"lNP", ">", "0"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.816070017150022*^9, 3.81607001834984*^9}, {
  3.816070423342433*^9, 3.8160704538213787`*^9}, {3.8160704876885233`*^9, 
  3.81607053698765*^9}, {3.816070642584114*^9, 3.816070684454199*^9}, {
  3.8199553807953863`*^9, 3.819955420027828*^9}, {3.819955458768033*^9, 
  3.819955475572899*^9}, {3.819955570053342*^9, 3.8199555795176773`*^9}, {
  3.819955697774087*^9, 3.819955710023983*^9}, {3.82746406757014*^9, 
  3.8274640690571136`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"00aaf92d-87de-43e9-8570-02abbdd1eec7"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"G0", " ", 
       SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "r", " ", 
    RowBox[{"ArcTan", "[", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", 
           RowBox[{"G0", " ", 
            SuperscriptBox["lNP", "2"], " ", "M"}]], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", "r"}]}], 
      SqrtBox["3"]], "]"}]}], 
   SuperscriptBox["lNP", "2"]], "+", 
  RowBox[{"r", " ", 
   TemplateBox[{"1"},
    "C"]}], "+", 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   TemplateBox[{"2"},
    "C"]}], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"Log", "[", "r", "]"}]}], 
   SuperscriptBox["lNP", "2"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"G0", " ", "M"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "r", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"G0", " ", 
         SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
       RowBox[{"1", "/", "3"}]], "+", "r"}], "]"}]}], 
   SuperscriptBox["lNP", 
    RowBox[{"4", "/", "3"}]]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"G0", " ", 
       SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "r", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["G0", "2"], " ", 
         SuperscriptBox["lNP", "4"], " ", 
         SuperscriptBox["M", "2"]}], ")"}], 
       RowBox[{"1", "/", "3"}]], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"G0", " ", 
          SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], "]"}]}], 
   SuperscriptBox["lNP", "2"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"G0", " ", 
       SuperscriptBox["lNP", "2"], " ", "M"}], "+", 
      SuperscriptBox["r", "3"]}], "]"}]}], 
   SuperscriptBox["lNP", "2"]]}]], "Output",
 CellChangeTimes->{{3.816069477911808*^9, 3.8160694847933903`*^9}, 
   3.816069577669104*^9, 3.816069650072372*^9, {3.816069683560424*^9, 
   3.816069687098329*^9}, 3.816069834694861*^9, {3.8160700093042593`*^9, 
   3.8160700186959677`*^9}, {3.816070427607074*^9, 3.816070455000957*^9}, {
   3.816070495115933*^9, 3.8160705376092253`*^9}, {3.81607066239277*^9, 
   3.816070684860284*^9}, 3.819373476739455*^9, 3.819373508199609*^9, 
   3.819955372394021*^9, 3.8199554763081627`*^9, 3.81995558039987*^9, 
   3.819955711882346*^9, 3.819955879008016*^9, 3.8199560182916117`*^9, 
   3.819956878965632*^9, 3.819960655830558*^9, 3.820669676674068*^9, 
   3.827463851192791*^9, 3.827463894174602*^9, 3.827464070158497*^9, 
   3.827466006129735*^9, 3.876387406696846*^9, 3.8777104298649607`*^9, 
   3.877710787571439*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"319d0380-43a4-431f-a6a4-9c52f902c252"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    TemplateBox[{"2"},
     "C"], " ", 
    SuperscriptBox["r", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"G0", " ", "M"}], 
          SuperscriptBox["lNP", "4"]], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}], "+", 
      TemplateBox[{"1"},
       "C"]}], ")"}], " ", "r"}], "+", "1", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
    C[2], 
    2 3^Rational[1, 2] ($CellContext`G0 $CellContext`lNP^(-4) $CellContext`M)^
      Rational[1, 3] Pi + C[1], 1}, -2, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.816069477911808*^9, 3.8160694847933903`*^9}, 
   3.816069577669104*^9, 3.816069650072372*^9, {3.816069683560424*^9, 
   3.816069687098329*^9}, 3.816069834694861*^9, {3.8160700093042593`*^9, 
   3.8160700186959677`*^9}, {3.816070427607074*^9, 3.816070455000957*^9}, {
   3.816070495115933*^9, 3.8160705376092253`*^9}, {3.81607066239277*^9, 
   3.816070684860284*^9}, 3.819373476739455*^9, 3.819373508199609*^9, 
   3.819955372394021*^9, 3.8199554763081627`*^9, 3.81995558039987*^9, 
   3.819955711882346*^9, 3.819955879008016*^9, 3.8199560182916117`*^9, 
   3.819956878965632*^9, 3.819960655830558*^9, 3.820669676674068*^9, 
   3.827463851192791*^9, 3.827463894174602*^9, 3.827464070158497*^9, 
   3.827466006129735*^9, 3.876387406696846*^9, 3.8777104298649607`*^9, 
   3.8777107905561657`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"31e8b320-0f1c-4ab6-9757-c1ed9268f079"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"farFieldRule", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Sqrt]", "3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["G", "0"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G0,
               Editable->False], " ", "M"}], ")"}], "/", 
            SuperscriptBox["lNP", "4"]}], ")"}], 
          RowBox[{"1", "/", "3"}]], "\[Pi]"}]}], ",", 
       RowBox[{
        RowBox[{"C", "[", "2", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"\[Sqrt]", "3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["G", "0"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`G0,
               Editable->False], " ", "M"}], ")"}], "/", 
            SuperscriptBox["lNP", "4"]}], ")"}], 
          RowBox[{"1", "/", "3"}]], "\[Pi]"}]}], ",", 
       RowBox[{
        RowBox[{"C", "[", "2", "]"}], "\[Rule]", "0"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"farFieldRule", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
        RowBox[{"M", ">", "0"}], " ", "&&", " ", 
        RowBox[{"\[Gamma]", ">", "0"}], "&&", 
        RowBox[{"lNP", ">", "0"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
    RowBox[{"M", ">", "0"}], " ", "&&", " ", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"lNP", ">", "0"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
        RowBox[{"farFieldRule", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
        RowBox[{"M", ">", "0"}], " ", "&&", " ", 
        RowBox[{"\[Gamma]", ">", "0"}], "&&", 
        RowBox[{"lNP", ">", "0"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
    RowBox[{"M", ">", "0"}], " ", "&&", " ", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"lNP", ">", "0"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.819373674827086*^9, 3.819373679667151*^9}, 
   3.819955504852392*^9, 3.819955623162777*^9, 3.819956029539816*^9, {
   3.8199607061430893`*^9, 3.819960756666851*^9}, {3.8199609257693644`*^9, 
   3.819960943343544*^9}, 3.827464061642023*^9, {3.827464099583379*^9, 
   3.82746413051448*^9}, {3.827464210384946*^9, 3.8274642405582933`*^9}, {
   3.85297428515396*^9, 3.852974286065763*^9}},
 CellLabel->
  "In[626]:=",ExpressionUUID->"6bc47c39-f84e-4d8d-867a-ca7df762e34c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"2", " ", "G0", " ", "M"}], "r"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["G0", "2"], " ", 
       SuperscriptBox["lNP", "2"], " ", 
       SuperscriptBox["M", "2"]}], ")"}]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "6"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, 2 $CellContext`G0 $CellContext`M, 0, 0, 
    Rational[-2, 5] $CellContext`G0^2 $CellContext`lNP^2 $CellContext`M^2}, 0,
    6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.819960769414143*^9, {3.8199609386310987`*^9, 3.819960955604409*^9}, 
   3.820669692347197*^9, 3.8274638709782047`*^9, {3.827464077073326*^9, 
   3.8274641003644323`*^9}, 3.827464136645195*^9, 3.827464246139085*^9, 
   3.827466019383946*^9, 3.827894934392268*^9, 3.829981599498411*^9, {
   3.852974273635344*^9, 3.852974292963024*^9}, 3.8763874321597557`*^9, 
   3.876387546518098*^9, 3.8777104540212297`*^9, 3.87771080920676*^9, 
   3.8785302462089972`*^9},
 CellLabel->
  "Out[627]=",ExpressionUUID->"50b29b4c-7b77-4148-8bb4-b022372c7caf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"G0", " ", "M"}], ")"}]}], "r"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["G0", "2"], " ", 
     SuperscriptBox["lNP", "2"], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "6"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, (-2) $CellContext`G0 $CellContext`M, 0, 0, 
    Rational[2, 5] $CellContext`G0^2 $CellContext`lNP^2 $CellContext`M^2}, 0, 
   6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.819960769414143*^9, {3.8199609386310987`*^9, 3.819960955604409*^9}, 
   3.820669692347197*^9, 3.8274638709782047`*^9, {3.827464077073326*^9, 
   3.8274641003644323`*^9}, 3.827464136645195*^9, 3.827464246139085*^9, 
   3.827466019383946*^9, 3.827894934392268*^9, 3.829981599498411*^9, {
   3.852974273635344*^9, 3.852974292963024*^9}, 3.8763874321597557`*^9, 
   3.876387546518098*^9, 3.8777104540212297`*^9, 3.87771080920676*^9, 
   3.8785302482255726`*^9},
 CellLabel->
  "Out[628]=",ExpressionUUID->"4568b0b1-bcca-441d-88e5-c7407ae25f45"]
}, Open  ]],

Cell["\<\
Only the second solution recovers Schwarzschild in the weak-field regime.\
\>", "Text",
 CellChangeTimes->{{3.827464508634985*^9, 3.827464531476165*^9}, {
  3.829981586389532*^9, 
  3.829981589463212*^9}},ExpressionUUID->"ddfc6a45-ac62-4243-b2e0-\
496e6d392c27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Asol", "[", "r_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], "/.", 
       RowBox[{"sols", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
      RowBox[{"farFieldRule", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
      RowBox[{"M", ">", "0"}], " ", "&&", " ", 
      RowBox[{"\[Gamma]", ">", "0"}], "&&", 
      RowBox[{"lNP", ">", "0"}]}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Asol", "[", "r", "]"}]}], "Input",
 CellChangeTimes->{{3.8274642935067263`*^9, 3.827464293998514*^9}, {
  3.82746465040092*^9, 3.827464669350697*^9}},
 CellLabel->
  "In[629]:=",ExpressionUUID->"f6d27540-e0ce-4669-9a39-19a837329803"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["lNP", "2"]], 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["lNP", "2"], "-", 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"G0", " ", 
        SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "\[Pi]", " ", "r"}], "-", 
    RowBox[{"4", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"G0", " ", 
        SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "r", " ", 
     RowBox[{"ArcTan", "[", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", 
            RowBox[{"G0", " ", 
             SuperscriptBox["lNP", "2"], " ", "M"}]], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", "r"}]}], 
       SqrtBox["3"]], "]"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["lNP", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"G0", " ", "M"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "r", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"G0", " ", 
          SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
        RowBox[{"1", "/", "3"}]], "+", "r"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"G0", " ", 
        SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", "r", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["G0", "2"], " ", 
          SuperscriptBox["lNP", "4"], " ", 
          SuperscriptBox["M", "2"]}], ")"}], 
        RowBox[{"1", "/", "3"}]], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G0", " ", 
           SuperscriptBox["lNP", "2"], " ", "M"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", "r"}], "+", 
       SuperscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"G0", " ", 
        SuperscriptBox["lNP", "2"], " ", "M"}], "+", 
       SuperscriptBox["r", "3"]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.827464669981127*^9, 3.8274660261228952`*^9, 
  3.8278949421090508`*^9, 3.829981607301928*^9, 3.876387467430835*^9, 
  3.877710464424296*^9, 3.8777108131107063`*^9, 3.8785302744507856`*^9},
 CellLabel->
  "Out[630]=",ExpressionUUID->"59f73f7a-20a2-4d28-a1bb-6b7dcf83912f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
        RowBox[{"farFieldRule", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
        RowBox[{"M", ">", "0"}], " ", "&&", " ", 
        RowBox[{"\[Gamma]", ">", "0"}], "&&", 
        RowBox[{"lNP", ">", "0"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "7"}], "}"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
    RowBox[{"M", ">", "0"}], " ", "&&", " ", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"lNP", ">", "0"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Asol", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "7"}], "}"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"G0", ">", "0"}], " ", "&&", " ", 
    RowBox[{"M", ">", "0"}], " ", "&&", " ", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"lNP", ">", "0"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.876387493714842*^9, 3.87638753844958*^9}, {
  3.876387571691867*^9, 3.876387648608995*^9}, {3.876387764896521*^9, 
  3.876387798079836*^9}, {3.876388033298388*^9, 3.876388052570767*^9}},
 CellLabel->
  "In[631]:=",ExpressionUUID->"312784ec-74c7-46c9-a53e-5e646d1e0277"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"G0", " ", "M"}], ")"}]}], "r"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["G0", "2"], " ", 
     SuperscriptBox["lNP", "2"], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G0", "3"], " ", 
     SuperscriptBox["lNP", "4"], " ", 
     SuperscriptBox["M", "3"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "7"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "8"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 8, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, (-2) $CellContext`G0 $CellContext`M, 0, 0, 
    Rational[2, 5] $CellContext`G0^2 $CellContext`lNP^2 $CellContext`M^2, 0, 
    0, Rational[-1, 6] $CellContext`G0^3 $CellContext`lNP^4 $CellContext`M^3},
    0, 8, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.87638750307901*^9, 3.8763875339772*^9}, 
   3.876387573765098*^9, 3.8763876546461363`*^9, {3.8763877655788937`*^9, 
   3.8763877985963783`*^9}, {3.876388043112813*^9, 3.876388053529189*^9}, 
   3.8777104871764927`*^9, 3.877710828693996*^9, 3.878530295392993*^9},
 CellLabel->
  "Out[631]=",ExpressionUUID->"891b76f2-7822-474e-b495-d9e4e1ecbb18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"G0", " ", "M"}], ")"}]}], "r"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["G0", "2"], " ", 
     SuperscriptBox["lNP", "2"], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G0", "3"], " ", 
     SuperscriptBox["lNP", "4"], " ", 
     SuperscriptBox["M", "3"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "7"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "8"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 8, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, (-2) $CellContext`G0 $CellContext`M, 0, 0, 
    Rational[2, 5] $CellContext`G0^2 $CellContext`lNP^2 $CellContext`M^2, 0, 
    0, Rational[-1, 6] $CellContext`G0^3 $CellContext`lNP^4 $CellContext`M^3},
    0, 8, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.87638750307901*^9, 3.8763875339772*^9}, 
   3.876387573765098*^9, 3.8763876546461363`*^9, {3.8763877655788937`*^9, 
   3.8763877985963783`*^9}, {3.876388043112813*^9, 3.876388053529189*^9}, 
   3.8777104871764927`*^9, 3.877710828693996*^9, 3.878530295427368*^9},
 CellLabel->
  "Out[632]=",ExpressionUUID->"acd1a629-db27-446f-9ee9-f9d484ccdec5"]
}, Open  ]],

Cell["Try to write it in a nice way.", "Text",
 CellChangeTimes->{{3.827464614476722*^9, 
  3.82746462360879*^9}},ExpressionUUID->"c04912ae-6c64-461e-bf10-\
2e02bd1d8649"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "/@", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Asol", "[", "r", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", 
       RowBox[{"rS", "/", "G0"}]}], "}"}]}], ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827464634217944*^9, 3.8274646783344584`*^9}, {
  3.827465015578239*^9, 3.827465086712796*^9}, {3.82746515369143*^9, 
  3.827465166982394*^9}, {3.8274652399536343`*^9, 3.8274652706315413`*^9}, {
  3.8274660473102694`*^9, 3.82746606782021*^9}},
 CellLabel->
  "In[633]:=",ExpressionUUID->"0aa17c35-2cde-4beb-a840-298bad136035"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["lNP", "2"], " ", "rS"}], 
       SuperscriptBox["r", "3"]]}], "]"}]}], 
   SuperscriptBox["lNP", "2"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["lNP", "2"]], 
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["lNP", "2"], " ", "rS"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{
               SuperscriptBox["lNP", "2"], " ", "rS"}]], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}], 
         SqrtBox["3"]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["lNP", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["rS", 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"r", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["lNP", "2"], " ", "rS"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["lNP", "2"], " ", "rS"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["3"], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"r", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["lNP", "2"], " ", "rS"}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["lNP", "4"], " ", 
              SuperscriptBox["rS", "2"]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.8274646785902967`*^9, 3.8274650883784018`*^9, 3.827465168507299*^9, {
   3.827465241727355*^9, 3.827465271404705*^9}, 3.827466036151039*^9, 
   3.827466069646682*^9, 3.8777105020464077`*^9, 3.877710830059393*^9, 
   3.878530305156454*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"9f017e8e-ee0b-47a7-9a15-0605524ffa01"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plots", "Subsubsection",
 CellChangeTimes->{{3.811410294992635*^9, 3.811410299301388*^9}, {
   3.816068775283689*^9, 3.816068778946144*^9}, {3.816071237741617*^9, 
   3.8160712458823357`*^9}, 3.819375761929191*^9, 3.819375795522398*^9, {
   3.820669109732457*^9, 3.8206691098604813`*^9}, {3.8206693610028467`*^9, 
   3.820669382276284*^9}, {3.820669535744546*^9, 3.820669546687252*^9}, {
   3.820669956936698*^9, 3.820669959906691*^9}, {3.8274634420506783`*^9, 
   3.827463468272375*^9}, {3.8785324565862103`*^9, 
   3.8785324572130613`*^9}},ExpressionUUID->"841b6091-33ad-4d41-9a47-\
d2cc9f45b489"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Asol", "[", "r", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G0", "->", "1"}], ",", 
     RowBox[{"lNP", "->", "1"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"%", ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", 
        RowBox[{"M", "/", "r"}]}]}]}], "}"}], "/.", 
    RowBox[{"M", "->", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "1.5"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8785324807914085`*^9, 3.8785326821973147`*^9}, {
  3.878532771405727*^9, 3.8785327950501394`*^9}},
 CellLabel->
  "In[722]:=",ExpressionUUID->"ddc1718f-d091-41bb-9166-6643a30e59d1"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"2", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", "\[Pi]", " ", "r"}], "-", 
  RowBox[{"4", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", "r", " ", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "r"}], 
       SuperscriptBox["M", 
        RowBox[{"1", "/", "3"}]]]}], 
     SqrtBox["3"]], "]"}]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"Log", "[", "r", "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", "r", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"1", "/", "3"}]], "+", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["M", 
    RowBox[{"1", "/", "3"}]], " ", "r", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"2", "/", "3"}]], "-", 
     RowBox[{
      SuperscriptBox["M", 
       RowBox[{"1", "/", "3"}]], " ", "r"}], "+", 
     SuperscriptBox["r", "2"]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"M", "+", 
     SuperscriptBox["r", "3"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.878532499752195*^9, {3.8785325887910504`*^9, 3.878532683259097*^9}, {
   3.878532772222619*^9, 3.8785327955233383`*^9}},
 CellLabel->
  "Out[722]=",ExpressionUUID->"9beb61f1-1419-40b6-9b26-ddf1241409ec"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk4Fe0bB/BBkTW0UbKlRNJGO/dEeVGpZCmhyFYhhArl9Cshu1eR8pIo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       "]], LineBox[CompressedData["
1:eJwd1Xk41HsbBvCZsaRSWUolpmEUpaKdt/J8o04cRBFSWQvH0YRISiiEouhI
omxRUkqhhHx/pLKM5SCHQxljZswIGdNYJsvrfe/req77+vz1/HlruJ07eoZC
IpGy5+9/7TtXp32AwgLS/yNHZCxuiFA8yILRCWN37YsLCKN9l0+GO7GAVj/s
bXxoAdHD0N35I4gFRlF3gn6qLCBWtd7kMfNZYBrv16pUKkskpliYxSj0gUHc
iwujJFkiYl3T0rnuPqD4W/xLfSZNaNqHDpwV98ElqU1GUdekCSJmC9GzlA0F
BszZU47SxPT3W35l+9lw+u51qvNiaSLwtVV74BM2SOmlNJz1lyI84e/7Q/79
MLkhSNvchkKQssfLum/2g2f9vj1vtlKIFGm1nvqcfujffv72BQUKUVvnQX3a
0Q9CbVeRsIlM6NhOZ5/5Dwca/UK6X1mRCb6X9vNvZC7ctSTHOzqTiPAGi8ZG
VS5kG3OW3zYmEau2+I9UbOdCT9BHuwXrSYSpqEI/7QwXkgNY+aHdc/jplaMl
9nVcsHYgx3mR5rD3nSuVLQk8UFFOhBGXGUwRZ/fipzy4GL9zF1lvBqfa15Je
VvPA6P7KhKsz07heTdkk/icP5Fkfu2vSprHuk7zPZg4DoGL0G13/6y88VN7W
Ur2WD2yjJoNQfwlmcDf0F78QQEv1hSBa7wRmOXXJVdUJINTUtu9wyQS26YzZ
0sgRgK+efV77zQls0DAQzFUdhBdfk5exDSew1KtcBZXoQUhJ/nh14P44TgnR
MApy/g7M5/l7a7zEuEp59X1DhWFgqLc5V+wR4R3xtZUHdYeBE2zyQmGNCD+W
vcg58tsweCQFnsiSjOG4qQ4975BhSE+8ZxhYNobtepM+pfKHwXtH0skve8fw
YL7Cz1/ECEyvmDEWmgvxIo1I7V6DUXDKVOVnrv2Ba/cm6oUeHAUfi7OM/JER
fN0hfbf60VHQGtB6Ofd+BFMSSg+d+HMURsb35N44NYIls0Oe/zwchQOdXpXL
Mofx955jec0UITxoGxId2jaEmSnaGwimEDLjb+Hj0QJ8o3jHVucuIbTHmo09
cxJg05b9hrNcITByP0fs3iXANQtOmu2dE0K+HmJNcvm44kLCH6VbxyA7vj5p
pSkfF9hOPS1MHoNW67YSV5UBfEuhYWOWiwhcjmm+M+/k4He71UsOM0TAeP6o
ZVURB3OczsH0ZREMju7UVL3FwXsKlG3t74nAYXz2/dsDHMw3O3llSZMIHkce
p9sU92OTiOHm4D0/YXnI7eLCB2w8KV4WeFRFDFtMaOqM2yxMV3ebm6OLwXv0
DzkpXxY+fKA4tmCrGJhkrauENQvn3nFIl7MUQwybwS5SYuGjelmfKyPEoNY2
LsfX78UFXttUdYViUPh29fw2u6/YrdsWSzHHQV9nKmdLRxdelNZ31q9rHALI
44RbVhd+7chQ6+WNg4vn1Kd2ny4s9W90cBl5Aohun15f6S6c01m23W/3BPhk
2Dy8sqsT877Q8r5lT0Cp9bH9t3M7sHfLUMK74Elo1ylUEz5vw0oJwaAdPQnT
+WHPNcLacJmV7EhS0iTEvOk1izzShhc3rzX3fTkJD0qTPL6Nt+LnjUdltLmT
YE3b7fzVpBWP1JcGJ1lPQdz57N3VvBbs9zHS7Zy2BHQ+igytHjAxlfOb7Ph2
CayKKC3yO8LEDZSF+SFIAqh+ML1blonXoXhh7HEJmN6T3xbp34C7yu6G59yU
gHXzdWt1y3q8v/BxetcPCcgVLZlZvawWK6bV/mtS+gv0485WlHz4gF/5ytus
MpuBUcvwC9fL3mJmqnJwgd0MWNe+TJUxfIt5NaoZxqdngOTo4Tv99g1WXb3h
u0/YDNACFqYdfluCI6sORlSVzIBCeuHq8+VF2E4prMhbcxZclIR17q9fYkmR
UPn9r1lAF8RLWpmZOOvyn4P69iREkyGZf7e/C/rEwsnoUyTkMmw55NiTDIR0
nkyvOwkRqV8WpTunACueQ4v3JaFMJYstOW5pQM08ZS+IJSEFv9wW74JMSK2x
qsmqICFWQd7t4BuP4c6SHelKmmSkj3p8DUYK4VrG9JGfQ2Q0WsZXJIeXg7V+
qZ+uiIx08ux4a5vLgVp1PtFtiowKh75Q5KgVUMYebGmRoaCLg8HjO8orYGxd
l1UBdd7KAfwFovfg9rzE0sOagpIcrOZcNhGw/x3DrLOIgrwuGqtNh1YDqY2F
Ki5JIf6pvKVLvn6C9QEeF203yiCFsb9+jO1tBo74nt3i97IojneQbDfRCr9z
va/c8ZNDOs8Y2/9a0wGHOQm6VOoipPVBPe5nfScMfnALry1YjFwkUQdXkLth
i2KHuonzEpTjEVOlRP8Ki0Ds2iNaijJT6FF1g9/g0LDjhOYxBZTuNbHJ04YF
ndWnyY6bFNHLdafJX1b2QUlMjRNNrIhsaeXtYZV94CETyGpqUkL81iaVMHc2
uPtfLpFPVUYZNa2/Z46yQc9Tt8nCdTkiuW6OsfLth2alTYsDDVcg7+yVRvtG
+6H8xbW0TVIqSF/ze0eNEwcukzdaM7+qoPCgaoG4kQOLei6ZMopXor1jcRtt
53eG+1gjKSNkFbLnLWhOv8mFJJ3V0u+OrUY+7L49O7lcSEj1+OxKU0X51QeS
k7fzwDHpVJP8gCo6HvE9duwyDyYP5E5lVK5BKs2iZPZHHvRzjS9WR6uhbTnb
Nv2QHYDsfVvXNLqqo/yVb8KizAagICpQ0XMzFYl32mgfjhyA6GPu5lJiKnKS
L9Ullw/Azp6sp9GNa5ECzZljKRqAlA1pBY3mNFTc0hizax0fwoj4FPN3NLS5
4pLZIwc+WK45lluvpYGy5MKWZ8XwYT/j8wnFWA10UirHyKaIDxlqblpMsQZq
eeiuEtnLB60PT5IPn9BEL8yNdwzLCiBhc/XG1kpNNK4381ioKwAPkfTfdRvp
yMDb9rjXUQG4vRqjxd6mIz6jMrUxQAA+12ymf0+kI6YJY/HpQAEE2hT/I/8X
HflYrHGVzDtGHHgrIZmOauRvlK8PEsALw6lf9x7S0SWTqM2hwQKYqprrePyM
jj5+2S+vEzr/v1U+vuYzHVn6fOZ5Rgsg9dFZr+t1dER+Q5H5Ne9HAU0mpg10
VPaDuvBWjADeqCRIGproSIei8qEoVgA9jspebV/oKKaKmJ25KQDt/tUm7H46
6khSTItPEIB+8SVqDpeOEhfdV12bKID/RHVPnRmgo3UJ58IL522h/bBQMEhH
YzNac613BOD/J40qFNJRpMm5OpW7AgjZe3XqtYiObHQ2hzyZd9QSdnuAmI4k
B3xXGCQLIOXlo5uTk3R0Rz7rl8M9AWSHS3uWSehoWuuBqWDez46cMQ6ZpqPN
1rtDglMEUKz5Sd1olo5mjYKTF94XQKVo/dT84KDBDK979+f9X2V3JMM=
       "]]},
     Annotation[#, "Charting`Private`Tag$301981#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367}, {-3, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.878532499752195*^9, {3.8785325887910504`*^9, 3.878532683259097*^9}, {
   3.878532772222619*^9, 3.8785327955982075`*^9}},
 CellLabel->
  "Out[723]=",ExpressionUUID->"5a676998-cce4-4152-92f3-0e71effa35b3"]
}, Open  ]],

Cell["Nice plot of the metric function", "Text",
 CellChangeTimes->{{3.827896394270451*^9, 
  3.827896400012138*^9}},ExpressionUUID->"ee611791-0282-4eaf-9dca-\
5758c996b802"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "@", 
        RowBox[{"A", "[", "r", "]"}]}], "/.", "toSchwarzschildRule"}], "//.", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G0", "\[Rule]", "1"}], ",", 
        RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1*^-7", ",", "2*^2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "@", "Green"}], ",", "Dashed"}], "}"}], "}"}]}], 
     ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<r/\!\(\*SubscriptBox[\(r\), \(g\)]\)\>\"", ",", 
        "\"\<|A(r)|\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1*^-3", ",", "1*^5"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "350"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LogLogPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Asol", "[", "r", "]"}], "]"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G0", "\[Rule]", "1"}], ",", 
          RowBox[{"M", "\[Rule]", "1"}], ",", "#"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1*^-7", ",", "2*^2"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "@", "Gray"}], ",", "Thin"}], "}"}], "}"}]}], 
       ",", 
       RowBox[{"PlotPoints", "\[Rule]", "100"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"lNP", "\[Rule]", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "ii"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"1", "/", "2"}], ",", "4", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"Asol", "[", "r", "]"}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G0", "\[Rule]", "1"}], ",", 
        RowBox[{"M", "\[Rule]", "1"}], ",", 
        RowBox[{"lNP", "\[Rule]", "3"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1*^-7", ",", "2*^2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", "Magenta"}], "}"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "100"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\n", "\t\t\t", 
     RowBox[{
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[ScriptL]\), \
\(NP\)]\)/\!\(\*SubscriptBox[\(r\), \(g\)]\)=0\>\"", ",", "16", ",", 
            RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}], ",", 
            "Black", ",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", "0"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "5*^-4", "]"}], ",", 
          RowBox[{"Log", "[", "5*^3", "]"}]}], "}"}]}], "]"}], ",", "\n", 
      "\t\t\t", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[ScriptL]\), \
\(NP\)]\)/\!\(\*SubscriptBox[\(r\), \(g\)]\)=3\>\"", ",", "16", ",", 
            RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}], ",", 
            "Black", ",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", "0"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "1*^-5", "]"}], ",", 
          RowBox[{"Log", "[", "1*^0", "]"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\t\t", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(10\), \(-1\)]\)\>\"", ",", "12", ",", 
            RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}], ",", 
            "Gray", ",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", "0"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "4.5*^-3", "]"}], ",", 
          RowBox[{"Log", "[", "5*^-3", "]"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\t\t", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\"", ",", "12", ",", 
            RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}], ",", 
            "Gray", ",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", "0"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "2*^-4", "]"}], ",", 
          RowBox[{"Log", "[", "5*^-3", "]"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\t\t", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\"", ",", "12", ",", 
            RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}], ",", 
            "Gray", ",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", "0"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "9.5*^-6", "]"}], ",", 
          RowBox[{"Log", "[", "5*^-3", "]"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\t\t", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(10\), \(-4\)]\)\>\"", ",", "12", ",", 
            RowBox[{"FontFamily", "->", "\"\<TeX Gyre Cursor\>\""}], ",", 
            "Gray", ",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", "0"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "4.5*^-7", "]"}], ",", 
          RowBox[{"Log", "[", "5*^-3", "]"}]}], "}"}]}], "]"}]}], "\n", 
     "\t\t", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8193737886632977`*^9, 3.819373877756732*^9}, {
   3.819373919506392*^9, 3.819373997283848*^9}, {3.8193740505883617`*^9, 
   3.81937409533957*^9}, {3.819374142803043*^9, 3.819374143064439*^9}, {
   3.819374785177141*^9, 3.819374806153614*^9}, 3.81937485426805*^9, 
   3.8193748853797493`*^9, {3.819377977141254*^9, 3.8193779992925053`*^9}, {
   3.8193793700928793`*^9, 3.819379372655526*^9}, {3.8193794150890827`*^9, 
   3.819379416702222*^9}, {3.819956042816415*^9, 3.819956047680244*^9}, {
   3.827464318386003*^9, 3.827464408145487*^9}, {3.8278951176693172`*^9, 
   3.827895122398684*^9}, {3.827896407261788*^9, 3.827896555308119*^9}, {
   3.827896589253956*^9, 3.8278965964569683`*^9}, {3.8278966304204407`*^9, 
   3.8278967520729*^9}, {3.827896784743218*^9, 3.827896906413151*^9}, {
   3.827896936709736*^9, 3.8278970643485537`*^9}, {3.82789710642799*^9, 
   3.827897107800117*^9}, {3.829981633023574*^9, 3.8299816406215057`*^9}, {
   3.829981700444598*^9, 3.829981770799164*^9}, {3.8299818139866877`*^9, 
   3.829981899619998*^9}, {3.829982318807845*^9, 3.8299823302090178`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d99d4919-83aa-4237-a145-bae54ce195b3"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVynk8FOgfwHFmkCtmcs1gMOOoLWkdsYm+Tydp1lSKyEbZxJbcnZQrSi1F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        "]], LineBox[CompressedData["
1:eJwNlmk41H0fxYcxwzBZR0pS0Y0kS0qS+v3qpkglISVRStTTgiLptiRLIpRd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        "]]},
      Annotation[#, "Charting`Private`Tag$16922#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
       0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
       Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwUl3c8198Xx+09PjbZsmd2CfdTqUSh0pIkSpRKVF+VhlFCSUqlstJAkeyK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        "]]},
      Annotation[#, "Charting`Private`Tag$17047#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
       0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
       Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwUl3c8V/8Xxz8fm2TvvfcmSnRvoqRC+FZGVCKVJLQ0jEQisxSVVSKVCiHr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        "]]},
      Annotation[#, "Charting`Private`Tag$17101#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
       0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
       Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwV13c8ld8fAHD7XiObCtfee2SmnidRQkaU0vJFpUKyQiE7yW5YGdmKJCHr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        "]]},
      Annotation[#, "Charting`Private`Tag$17155#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
       0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
       Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwVl3c8198Xx+2Mz+djZ6TysTdFSHi/k69VkRSFJEoI2ZklREqIlsgqIysh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        "]]},
      Annotation[#, "Charting`Private`Tag$17209#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
       0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
       Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwV13c8ld8fAHB7j3svCglx7Z2KJM/z1RJCiJIkKpIkKwlZURIiiowoI0nZ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        "]]},
      Annotation[#, "Charting`Private`Tag$17263#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
       0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
       Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwV13c8ld8fAHB7Z95rRSG51yYzyfN8paJkRCkllZFKkVESskoomyJ7R/bM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        "]]},
      Annotation[#, "Charting`Private`Tag$17317#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
       0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
       Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwV13c8Ve8fAHB7JZt77Uji3muUqITzKJVKRpRCFBltJb4SGRFKkZEIlVKi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        "]]},
      Annotation[#, "Charting`Private`Tag$17371#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
       0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
       Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwV13c81d8fB3Bce++41yYh9yIVST5HKQoRIrIiUV+VjJIyswkRMpLRkFBW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        "]]},
      Annotation[#, "Charting`Private`Tag$17425#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 1], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVWHc8l98Xt+cHH3vvvWU0JM9HqVAhVEglSkSSlYrKrvjKLiOZGUWyM55z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        "]]},
      Annotation[#, "Charting`Private`Tag$17479#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-16.118095434630916`, -6.907755278982137},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[ScriptL]\\), \
\\(NP\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(g\\)]\\)=0\"", 16, FontFamily -> 
         "TeX Gyre Cursor", 
         GrayLevel[0], Background -> GrayLevel[1], StripOnInput -> False], 
        BoxRotation -> 0.], TraditionalForm]], 
     NCache[{-Log[2000], 
       Log[5000]}, {-7.600902459542082, 8.517193191416238}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[ScriptL]\\), \
\\(NP\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(g\\)]\\)=3\"", 16, FontFamily -> 
         "TeX Gyre Cursor", 
         GrayLevel[0], Background -> GrayLevel[1], StripOnInput -> False], 
        BoxRotation -> 0.], TraditionalForm]], 
     NCache[{-Log[100000], 0}, {-11.512925464970229`, 0}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-1\\)]\\)\"", 12, FontFamily -> 
         "TeX Gyre Cursor", 
         GrayLevel[0.5], Background -> GrayLevel[1], StripOnInput -> False], 
        BoxRotation -> 0.], TraditionalForm]], 
     NCache[{-5.403677882205863, -
       Log[200]}, {-5.403677882205863, -5.298317366548036}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\"", 12, FontFamily -> 
         "TeX Gyre Cursor", 
         GrayLevel[0.5], Background -> GrayLevel[1], StripOnInput -> False], 
        BoxRotation -> 0.], TraditionalForm]], 
     NCache[{-Log[5000], -
       Log[200]}, {-8.517193191416238, -5.298317366548036}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 12, FontFamily -> 
         "TeX Gyre Cursor", 
         GrayLevel[0.5], Background -> GrayLevel[1], StripOnInput -> False], 
        BoxRotation -> 0.], TraditionalForm]], 
     NCache[{-11.564218759357779`, -
       Log[200]}, {-11.564218759357779`, -5.298317366548036}]], 
    InsetBox[
     BoxData[
      FormBox[
       RotationBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\)\"", 12, FontFamily -> 
         "TeX Gyre Cursor", 
         GrayLevel[0.5], Background -> GrayLevel[1], StripOnInput -> False], 
        BoxRotation -> 0.], TraditionalForm]], 
     NCache[{-14.614018254182046`, -
       Log[200]}, {-14.614018254182046`, -5.298317366548036}]]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"|A(r)|\"", TraditionalForm], None}, {
     FormBox[
     "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(g\\)]\\)\"", TraditionalForm], 
     None}},
  FrameStyle->{{
     Thickness[Large], 
     GrayLevel[0]}, {
     Thickness[Large], 
     GrayLevel[0]}, {
     Thickness[Large], 
     GrayLevel[0]}, {
     Thickness[Large], 
     GrayLevel[0]}},
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.01\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-16.11809565095832, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->350,
  LabelStyle->{16, 
    GrayLevel[0], FontFamily -> "TeX Gyre Cursor"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-16.118095434630916`, 5.298317150220632}, {-Log[1000], 
      Log[100000]}}, {{-16.118095434630916`, 
    5.298317150220632}, {-6.907755278982137, 11.512925464970229`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }]], "Output",
 CellChangeTimes->{
  3.8278964357152643`*^9, {3.82789650077884*^9, 3.827896562209936*^9}, 
   3.8278965961769867`*^9, 3.827896693071397*^9, {3.8278967387366333`*^9, 
   3.827896760360461*^9}, {3.827896793619226*^9, 3.827896814808237*^9}, 
   3.827896849371464*^9, 3.827896947527692*^9, {3.8278970176891327`*^9, 
   3.827897070143989*^9}, 3.827897111338367*^9, {3.829981625445121*^9, 
   3.8299816467399397`*^9}, {3.829981706381139*^9, 3.8299817740890493`*^9}, {
   3.829981845140541*^9, 3.829981870174919*^9}, 3.829981903663692*^9, 
   3.829982254350429*^9, {3.82998232269011*^9, 3.8299823374294243`*^9}, 
   3.877710699583015*^9, 3.877710832800085*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"9690a391-ac49-4b0a-a80d-86629b3e99ec"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compare to Alessia\[CloseCurlyQuote]s typed-off eqn", "Subsubsection",
 CellChangeTimes->{{3.877710999149876*^9, 3.877711009402381*^9}, {
  3.8785329643176656`*^9, 
  3.878532964653534*^9}},ExpressionUUID->"f7e339a3-ad1e-4ddd-aa76-\
7bdc9ca53840"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "r", " ", "l", " "}], 
              RowBox[{"\[Xi]", " ", "lP2"}]]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["3", 
                RowBox[{"1", "/", "2"}]], "\[Pi]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 SuperscriptBox["l", "2"], "-", 
                 RowBox[{"r", " ", "l"}], " ", "+", 
                 SuperscriptBox["r", "2"]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"r", "+", "l"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", 
                    RowBox[{"r", "/", "l"}]}]}], ")"}], "/", 
                 SuperscriptBox["3", 
                  RowBox[{"1", "/", "2"}]]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"4", 
              SuperscriptBox["r", "2"]}], 
             RowBox[{"\[Xi]", " ", "lP2"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                SuperscriptBox["r", "3"], "+", 
                SuperscriptBox["l", "3"]}], "]"}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"Log", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], "/.", 
        RowBox[{"lNP", "->", 
         SuperscriptBox["lP2", 
          RowBox[{"1", "/", "2"}]]}]}], "/.", 
       RowBox[{"l", "->", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", " ", 
           SuperscriptBox["lP2", "2"]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]}], "/.", 
      RowBox[{"G0", "->", "lP2"}]}], "/.", 
     RowBox[{"\[Xi]", "->", "1"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "\[Phi]"}]}], ")"}], " ", "-", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"M", ">", "0"}], "&&", 
       RowBox[{"G0", ">", "0"}], "&&", 
       RowBox[{"lPl", ">", "0"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Asol", "[", "r", "]"}], "/.", 
           RowBox[{"lNP", "->", 
            SuperscriptBox["lP2", 
             RowBox[{"1", "/", "2"}]]}]}], "/.", 
          RowBox[{"l", "->", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"M", " ", 
              SuperscriptBox["lP2", "2"]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}], "/.", 
         RowBox[{"G0", "->", "lP2"}]}], "//", "PowerExpand"}], "//", 
       "Simplify"}]}], "]"}]}], "//", "PowerExpand"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.874999787482394*^9, 3.874999806420328*^9}, 
   3.8750006236453176`*^9, {3.87500089555914*^9, 3.875000907689945*^9}, {
   3.876474958419434*^9, 3.876474959010419*^9}, {3.8764750351374145`*^9, 
   3.8764750352875605`*^9}, {3.8764750873291845`*^9, 
   3.8764751152559204`*^9}, {3.8764755185256386`*^9, 3.876475518799611*^9}, {
   3.8764755539946423`*^9, 3.8764755548230686`*^9}, {3.8764756283130875`*^9, 
   3.8764756685638027`*^9}, {3.876475820615997*^9, 3.876475827711811*^9}, {
   3.877711015773457*^9, 3.877711017406739*^9}, 3.8785309541289034`*^9, 
   3.8785310389732656`*^9, {3.8785310825123763`*^9, 3.878531123850913*^9}, {
   3.8785311832164435`*^9, 3.87853121732102*^9}, {3.87853131345954*^9, 
   3.878531336118059*^9}, {3.8785314275208235`*^9, 3.8785314304583673`*^9}, {
   3.8785314751064863`*^9, 3.8785314813636456`*^9}, {3.8785315541427717`*^9, 
   3.8785315655773926`*^9}},
 CellLabel->
  "In[682]:=",ExpressionUUID->"fb8f9785-7e86-48cc-a5ee-2b3a42e909ef"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SqrtBox["3"], " ", "\[Pi]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      RowBox[{"ArcTan", "[", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "r"}], 
          RowBox[{
           SuperscriptBox["lP2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"1", "/", "3"}]]}]]}], 
        SqrtBox["3"]], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], " ", "\[Pi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["lP2", 
          RowBox[{"4", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"2", "/", "3"}]]}], "-", 
        RowBox[{
         SuperscriptBox["lP2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"1", "/", "3"}]], " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["lP2", "M"], ")"}], 
   RowBox[{"1", "/", "3"}]]]], "Output",
 CellChangeTimes->{
  3.878530493169309*^9, {3.87853077487829*^9, 3.8785308072787223`*^9}, {
   3.8785308470946803`*^9, 3.87853087069703*^9}, {3.878530912343052*^9, 
   3.8785309238853416`*^9}, 3.8785310455230646`*^9, {3.8785310941398315`*^9, 
   3.878531137744375*^9}, {3.8785311906706066`*^9, 3.8785312204116845`*^9}, {
   3.8785313215319824`*^9, 3.8785313374434147`*^9}, 3.8785314316189413`*^9, {
   3.8785314761179037`*^9, 3.878531481962048*^9}, {3.878531560146281*^9, 
   3.8785315660682163`*^9}},
 CellLabel->
  "Out[683]=",ExpressionUUID->"93eb7122-b999-491f-bede-09bf76555970"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "there", " ", "must", " ", "be", " ", "something", " ", "wrong", " ", "in",
     " ", "the", " ", "coefficients"}], ",", " ", 
   RowBox[{
    RowBox[{"let", "'"}], "s", " ", "try", " ", "to", " ", "compare", " ", 
    "the", " ", "collected", " ", "version"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8785329808030434`*^9, 
  3.8785330115551133`*^9}},ExpressionUUID->"a4b50fdf-6252-4db8-bd4f-\
e4e6f23d5624"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Asol", "[", "r", "]"}], "/.", 
         RowBox[{"lNP", "->", 
          SuperscriptBox["lP2", 
           RowBox[{"1", "/", "2"}]]}]}], "/.", 
        RowBox[{"G0", "->", "lP2"}]}], "/.", 
       RowBox[{"M", "->", 
        RowBox[{
         SuperscriptBox["l", "3"], "/", 
         SuperscriptBox["lP2", "2"]}]}]}], "//", "PowerExpand"}], "//", 
     "Simplify"}], "//", "Expand"}], ",", "r", ",", "Simplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "\[Phi]"}]}], ")"}], "/.", 
         RowBox[{"lNP", "->", 
          SuperscriptBox["lP2", 
           RowBox[{"1", "/", "2"}]]}]}], "/.", 
        RowBox[{"G0", "->", "lP2"}]}], "/.", 
       RowBox[{"M", "->", 
        RowBox[{
         SuperscriptBox["l", "3"], "/", 
         SuperscriptBox["lP2", "2"]}]}]}], "//", "PowerExpand"}], "//", 
     "Simplify"}], "//", "Expand"}], ",", "r", ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.87853159873623*^9, 3.8785317224737034`*^9}, {
  3.878531758892172*^9, 3.878531764603547*^9}, {3.8785318014680815`*^9, 
  3.8785318032906075`*^9}, {3.8785324022418394`*^9, 3.878532417406391*^9}},
 CellLabel->
  "In[694]:=",ExpressionUUID->"cc1e7045-d1c3-4ae6-b57c-6e79ac0e46fe"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"2", " ", "l", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["3"], " ", "\[Pi]"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"l", "-", 
          RowBox[{"2", " ", "r"}]}], 
         RowBox[{
          SqrtBox["3"], " ", "l"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"l", "+", "r"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["l", "2"], "-", 
        RowBox[{"l", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], "]"}]}], ")"}]}], "lP2"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["l", "3"], "+", 
        SuperscriptBox["r", "3"]}], "]"}]}], ")"}]}], "lP2"]}]], "Output",
 CellChangeTimes->{{3.8785316942312922`*^9, 3.878531722825497*^9}, 
   3.878531765209957*^9, 3.8785318036405845`*^9, 3.8785324181543517`*^9},
 CellLabel->
  "Out[694]=",ExpressionUUID->"992f869e-fa35-4b6e-9b84-45a5f49d312a"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"2", " ", "l", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"l", "-", 
          RowBox[{"2", " ", "r"}]}], 
         RowBox[{
          SqrtBox["3"], " ", "l"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"l", "+", "r"}], "]"}]}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], "-", 
         RowBox[{"l", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}]}], "lP2"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["l", "3"], "+", 
        SuperscriptBox["r", "3"]}], "]"}]}], ")"}]}], "lP2"]}]], "Output",
 CellChangeTimes->{{3.8785316942312922`*^9, 3.878531722825497*^9}, 
   3.878531765209957*^9, 3.8785318036405845`*^9, 3.878532418193912*^9},
 CellLabel->
  "Out[695]=",ExpressionUUID->"8a8a6eec-dd49-434f-be43-712ce753def9"]
}, Open  ]],

Cell["----------------Aaron' s comparison---------------------", "Text",
 CellChangeTimes->{{3.8785304784652915`*^9, 3.878530482571286*^9}, {
  3.8785315339022536`*^9, 
  3.8785315434930544`*^9}},ExpressionUUID->"b91b7b41-95d3-45d1-93a4-\
5de6d961853c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "/@", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Asol", "[", "r", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", 
       RowBox[{"rS", "/", "G0"}]}], "}"}]}], ",", "r"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"%", "-", "1"}], "r"], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"lNP", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"l", "^", "3"}], "/", "rS"}], "]"}]}], ",", 
      RowBox[{"rS", "\[Rule]", "1"}]}], "}"}]}], ",", 
   RowBox[{"l", ">", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "*", 
   FractionBox[
    RowBox[{"2", 
     SqrtBox["3"], "\[Xi]", "*", "lP2"}], "r"]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", " ", "-", 
   RowBox[{"A", " ", "%%"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8777110798938847`*^9, 3.877711111079503*^9}, {
  3.877711155041697*^9, 3.8777111968036823`*^9}, {3.877711282545034*^9, 
  3.877711320371627*^9}, {3.877711352258778*^9, 3.87771144575568*^9}, {
  3.8777114905118847`*^9, 3.877711633857275*^9}},
 CellLabel->
  "In[640]:=",ExpressionUUID->"91e7928b-23e2-4146-835d-e816fc577ba3"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["lNP", "2"], " ", "rS"}], 
       SuperscriptBox["r", "3"]]}], "]"}]}], 
   SuperscriptBox["lNP", "2"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["lNP", "2"]], 
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["lNP", "2"], " ", "rS"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{
               SuperscriptBox["lNP", "2"], " ", "rS"}]], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}], 
         SqrtBox["3"]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["lNP", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["rS", 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"r", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["lNP", "2"], " ", "rS"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["lNP", "2"], " ", "rS"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["3"], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"r", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["lNP", "2"], " ", "rS"}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["lNP", "4"], " ", 
              SuperscriptBox["rS", "2"]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.877711034940694*^9, 3.877711112893722*^9, {3.877711163616033*^9, 
   3.877711198570878*^9}, {3.877711283892524*^9, 3.877711321010811*^9}, {
   3.877711361041152*^9, 3.877711382775373*^9}, {3.87771141338291*^9, 
   3.877711446689077*^9}, {3.8777114909315653`*^9, 3.877711536492489*^9}, {
   3.877711569018309*^9, 3.877711636694392*^9}, 3.8785306207003794`*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"2811086f-e5af-435a-a07d-363ed2c1e120"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SqrtBox["3"], " ", "l", " ", 
    RowBox[{"ArcCot", "[", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "l"}], 
      RowBox[{"l", "-", 
       RowBox[{"2", " ", "r"}]}]], "]"}]}], "+", 
   RowBox[{"4", " ", "r", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox[
       SuperscriptBox["l", "3"], 
       SuperscriptBox["r", "3"]]}], "]"}]}], "-", 
   RowBox[{"2", " ", "l", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["3"], " ", "\[Pi]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"l", "+", "r"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["l", "2"], "-", 
        RowBox[{"l", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], "]"}]}], ")"}]}]}], 
  SuperscriptBox["l", "3"]]], "Output",
 CellChangeTimes->{
  3.877711034940694*^9, 3.877711112893722*^9, {3.877711163616033*^9, 
   3.877711198570878*^9}, {3.877711283892524*^9, 3.877711321010811*^9}, {
   3.877711361041152*^9, 3.877711382775373*^9}, {3.87771141338291*^9, 
   3.877711446689077*^9}, {3.8777114909315653`*^9, 3.877711536492489*^9}, {
   3.877711569018309*^9, 3.877711636694392*^9}, 3.8785306213419714`*^9},
 CellLabel->
  "Out[641]=",ExpressionUUID->"d39ae528-73a3-443e-b3d0-4f7e85d08bc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SqrtBox["3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "l"}], " ", 
      RowBox[{"ArcCot", "[", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", "l"}], 
        RowBox[{"l", "-", 
         RowBox[{"2", " ", "r"}]}]], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["l", "3"], 
         SuperscriptBox["r", "3"]]}], "]"}]}], "+", 
     RowBox[{"l", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"l", "+", "r"}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{"6", " ", "l", " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["l", "2"], "-", 
     RowBox[{"l", " ", "r"}], "+", 
     SuperscriptBox["r", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.877711034940694*^9, 3.877711112893722*^9, {3.877711163616033*^9, 
   3.877711198570878*^9}, {3.877711283892524*^9, 3.877711321010811*^9}, {
   3.877711361041152*^9, 3.877711382775373*^9}, {3.87771141338291*^9, 
   3.877711446689077*^9}, {3.8777114909315653`*^9, 3.877711536492489*^9}, {
   3.877711569018309*^9, 3.877711636694392*^9}, 3.8785306217186394`*^9},
 CellLabel->
  "Out[642]=",ExpressionUUID->"b899c536-9590-4456-9b63-79d1a8d55734"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SqrtBox["3"], " ", "l", " ", 
    RowBox[{"(", 
     RowBox[{"A", "-", 
      SuperscriptBox["l", "3"]}], ")"}], " ", 
    RowBox[{"ArcCot", "[", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "l"}], 
      RowBox[{"l", "-", 
       RowBox[{"2", " ", "r"}]}]], "]"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"A", "-", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["l", "3"]}]}], ")"}], " ", "r", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox[
       SuperscriptBox["l", "3"], 
       SuperscriptBox["r", "3"]]}], "]"}]}], "+", 
   RowBox[{"2", " ", "l", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["3"], " ", "A", " ", "\[Pi]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"A", "-", 
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["l", "3"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"l", "+", "r"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"A", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["l", "3"], " ", "\[Pi]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], "-", 
         RowBox[{"l", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}], "]"}]}]}], ")"}]}]}], 
  SuperscriptBox["l", "3"]]], "Output",
 CellChangeTimes->{
  3.877711034940694*^9, 3.877711112893722*^9, {3.877711163616033*^9, 
   3.877711198570878*^9}, {3.877711283892524*^9, 3.877711321010811*^9}, {
   3.877711361041152*^9, 3.877711382775373*^9}, {3.87771141338291*^9, 
   3.877711446689077*^9}, {3.8777114909315653`*^9, 3.877711536492489*^9}, {
   3.877711569018309*^9, 3.877711636694392*^9}, 3.8785306218098907`*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"6eb31713-55d8-4254-af60-e2ece7a545e4"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{960, 538},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"359cb066-cf69-4875-9faa-525e6f10e1d7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 212, 4, 45, "Subsubsection",ExpressionUUID->"e2e41624-5eba-4ff0-87fc-718c13168018"],
Cell[795, 28, 5190, 128, 485, "Input",ExpressionUUID->"e5ae3b4f-68c4-45d6-a3d2-5cd33ca7e123"],
Cell[5988, 158, 2431, 58, 162, "Input",ExpressionUUID->"6fc60969-c950-4b3d-bde5-b48edfd15f30"]
}, Closed]],
Cell[CellGroupData[{
Cell[8456, 221, 184, 3, 37, "Subsubsection",ExpressionUUID->"ad2c2ad1-7d07-4d95-8469-f0bc8855b9ee"],
Cell[8643, 226, 435, 11, 28, "Input",ExpressionUUID->"224f8761-6a82-4772-809c-e9e75f9f1f95"]
}, Closed]],
Cell[CellGroupData[{
Cell[9115, 242, 171, 3, 37, "Subsubsection",ExpressionUUID->"b4ce1e08-1e72-4b28-8a73-8af9b2475b9a"],
Cell[9289, 247, 1708, 49, 50, "Input",ExpressionUUID->"64a37b45-b127-421d-a327-49362c39d5cf"]
}, Closed]],
Cell[CellGroupData[{
Cell[11034, 301, 473, 7, 37, "Subsubsection",ExpressionUUID->"08c3bd51-513d-4a04-80ec-a9438a07e2f6"],
Cell[11510, 310, 1361, 42, 83, "Input",ExpressionUUID->"82a15b73-a757-47a7-96c1-645f332728cb"],
Cell[12874, 354, 447, 13, 35, "Text",ExpressionUUID->"6444e23f-f9fe-492b-80e2-5e8ca9eaa89d"],
Cell[CellGroupData[{
Cell[13346, 371, 437, 13, 28, "Input",ExpressionUUID->"c5fb3437-d173-4500-9d7d-85875b8940c8"],
Cell[13786, 386, 1266, 33, 53, "Output",ExpressionUUID->"a36bbc56-ec7b-4dbf-a4c5-afcdf240cd8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15089, 424, 1299, 34, 48, "Input",ExpressionUUID->"fce3cf3c-c57b-47ef-bd08-d0c06012e721"],
Cell[16391, 460, 1601, 41, 48, "Output",ExpressionUUID->"5a9575eb-7b65-4010-a962-253e3818e399"],
Cell[17995, 503, 1138, 25, 93, "Output",ExpressionUUID->"70c1b447-443c-4c35-be36-0e4e586edd30"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19182, 534, 225, 4, 37, "Subsubsection",ExpressionUUID->"2e7bca82-3bb2-4ffa-b6d0-0c4c4382c94f"],
Cell[19410, 540, 187, 3, 35, "Text",ExpressionUUID->"5db6b589-7fd7-40b9-b7cd-a90096f4aeb0"],
Cell[19600, 545, 812, 18, 69, "Input",ExpressionUUID->"c95a7ff1-cc30-49ab-b7d8-6a742d2da577"],
Cell[20415, 565, 231, 6, 35, "Text",ExpressionUUID->"14911a2a-01a4-4b23-92bc-ea10d937e359"],
Cell[20649, 573, 1833, 35, 78, "Input",ExpressionUUID->"465310a4-10f3-4dac-948a-cbf8562fc9f2"],
Cell[22485, 610, 791, 22, 76, "Input",ExpressionUUID->"83166fec-3ccd-4a2f-8816-0f0899f7eebc"],
Cell[CellGroupData[{
Cell[23301, 636, 965, 21, 67, "Input",ExpressionUUID->"35b2641d-7a64-4532-b5df-b427affb32c4"],
Cell[24269, 659, 964, 18, 62, "Output",ExpressionUUID->"74221a61-fbfe-42c2-bb71-43f41e562b9a"],
Cell[25236, 679, 959, 18, 62, "Output",ExpressionUUID->"1ea98752-cd51-4bc8-8062-6080858b85ae"],
Cell[26198, 699, 805, 12, 32, "Output",ExpressionUUID->"556c3652-841b-4a3f-8723-730c17cc61a9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27052, 717, 684, 11, 63, "Subsubsection",ExpressionUUID->"29ec0805-c429-437b-a9cb-acf953023af3"],
Cell[27739, 730, 180, 3, 35, "Text",ExpressionUUID->"ae312f80-e608-4d26-ae03-047aac515dd5"],
Cell[CellGroupData[{
Cell[27944, 737, 594, 14, 28, "Input",ExpressionUUID->"3bb8ace7-ffa7-4cdf-9b2d-8782ad0e69f5"],
Cell[28541, 753, 1703, 43, 66, "Output",ExpressionUUID->"cb51de31-b5ce-4f12-a4d3-531dc06cb743"]
}, Open  ]],
Cell[30259, 799, 1097, 25, 28, "Input",ExpressionUUID->"5db205bf-cfd3-4e9f-ac79-a309d551c7ee"],
Cell[31359, 826, 289, 7, 35, "Text",ExpressionUUID->"f5000302-65c0-496c-95e4-10ece206491d"],
Cell[31651, 835, 381, 10, 28, "Input",ExpressionUUID->"97ced10d-7c3c-42a2-b6ad-04db50b8defd"],
Cell[32035, 847, 283, 7, 35, "Text",ExpressionUUID->"2b1458f6-86f6-4a63-8623-1a0e275f7e43"],
Cell[CellGroupData[{
Cell[32343, 858, 1015, 28, 48, "Input",ExpressionUUID->"ae2f3282-2bca-47af-a38c-239f0c6702ea"],
Cell[33361, 888, 2759, 87, 117, "Output",ExpressionUUID->"f851eda5-198a-4e33-a49f-7dcc46b28c87"],
Cell[36123, 977, 1306, 39, 49, "Output",ExpressionUUID->"b8d59323-6000-4329-b02f-00e0c70fd9bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37466, 1021, 1351, 32, 48, "Input",ExpressionUUID->"00aaf92d-87de-43e9-8570-02abbdd1eec7"],
Cell[38820, 1055, 3316, 94, 117, "Output",ExpressionUUID->"319d0380-43a4-431f-a6a4-9c52f902c252"],
Cell[42139, 1151, 1836, 45, 49, "Output",ExpressionUUID->"31e8b320-0f1c-4ab6-9757-c1ed9268f079"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44012, 1201, 3908, 108, 107, "Input",ExpressionUUID->"6bc47c39-f84e-4d8d-867a-ca7df762e34c"],
Cell[47923, 1311, 1377, 36, 53, "Output",ExpressionUUID->"50b29b4c-7b77-4148-8bb4-b022372c7caf"],
Cell[49303, 1349, 1373, 36, 51, "Output",ExpressionUUID->"4568b0b1-bcca-441d-88e5-c7407ae25f45"]
}, Open  ]],
Cell[50691, 1388, 272, 6, 35, "Text",ExpressionUUID->"ddfc6a45-ac62-4243-b2e0-496e6d392c27"],
Cell[CellGroupData[{
Cell[50988, 1398, 848, 22, 48, "Input",ExpressionUUID->"f6d27540-e0ce-4669-9a39-19a837329803"],
Cell[51839, 1422, 2786, 82, 183, "Output",ExpressionUUID->"59f73f7a-20a2-4d28-a1bb-6b7dcf83912f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54662, 1509, 1615, 42, 67, "Input",ExpressionUUID->"312784ec-74c7-46c9-a53e-5e646d1e0277"],
Cell[56280, 1553, 1461, 40, 51, "Output",ExpressionUUID->"891b76f2-7822-474e-b495-d9e4e1ecbb18"],
Cell[57744, 1595, 1461, 40, 51, "Output",ExpressionUUID->"acd1a629-db27-446f-9ee9-f9d484ccdec5"]
}, Open  ]],
Cell[59220, 1638, 171, 3, 35, "Text",ExpressionUUID->"c04912ae-6c64-461e-bf10-2e02bd1d8649"],
Cell[CellGroupData[{
Cell[59416, 1645, 616, 14, 28, "Input",ExpressionUUID->"0aa17c35-2cde-4beb-a840-298bad136035"],
Cell[60035, 1661, 2643, 80, 132, "Output",ExpressionUUID->"9f017e8e-ee0b-47a7-9a15-0605524ffa01"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62727, 1747, 605, 9, 37, "Subsubsection",ExpressionUUID->"841b6091-33ad-4d41-9a47-d2cc9f45b489"],
Cell[CellGroupData[{
Cell[63357, 1760, 873, 27, 48, "Input",ExpressionUUID->"ddc1718f-d091-41bb-9166-6643a30e59d1"],
Cell[64233, 1789, 1529, 48, 60, "Output",ExpressionUUID->"9beb61f1-1419-40b6-9b26-ddf1241409ec"],
Cell[65765, 1839, 9863, 181, 240, "Output",ExpressionUUID->"5a676998-cce4-4152-92f3-0e71effa35b3"]
}, Open  ]],
Cell[75643, 2023, 174, 3, 35, "Text",ExpressionUUID->"ee611791-0282-4eaf-9dca-5758c996b802"],
Cell[CellGroupData[{
Cell[75842, 2030, 8126, 202, 464, "Input",ExpressionUUID->"d99d4919-83aa-4237-a145-bae54ce195b3"],
Cell[83971, 2234, 201638, 3407, 356, "Output",ExpressionUUID->"9690a391-ac49-4b0a-a80d-86629b3e99ec"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[285658, 5647, 253, 4, 37, "Subsubsection",ExpressionUUID->"f7e339a3-ad1e-4ddd-aa76-7bdc9ca53840"],
Cell[CellGroupData[{
Cell[285936, 5655, 4124, 108, 139, "Input",ExpressionUUID->"fb8f9785-7e86-48cc-a5ee-2b3a42e909ef"],
Cell[290063, 5765, 1891, 54, 88, "Output",ExpressionUUID->"93eb7122-b999-491f-bede-09bf76555970"]
}, Open  ]],
Cell[291969, 5822, 477, 11, 28, "Input",ExpressionUUID->"a4b50fdf-6252-4db8-bd4f-e4e6f23d5624"],
Cell[CellGroupData[{
Cell[292471, 5837, 1534, 45, 53, "Input",ExpressionUUID->"cc1e7045-d1c3-4ae6-b57c-6e79ac0e46fe"],
Cell[294008, 5884, 1294, 39, 59, "Output",ExpressionUUID->"992f869e-fa35-4b6e-9b84-45a5f49d312a"],
Cell[295305, 5925, 1270, 38, 59, "Output",ExpressionUUID->"8a8a6eec-dd49-434f-be43-712ce753def9"]
}, Open  ]],
Cell[296590, 5966, 253, 4, 35, "Text",ExpressionUUID->"b91b7b41-95d3-45d1-93a4-5de6d961853c"],
Cell[CellGroupData[{
Cell[296868, 5974, 1307, 37, 131, "Input",ExpressionUUID->"91e7928b-23e2-4146-835d-e816fc577ba3"],
Cell[298178, 6013, 2764, 81, 132, "Output",ExpressionUUID->"2811086f-e5af-435a-a07d-363ed2c1e120"],
Cell[300945, 6096, 1378, 39, 60, "Output",ExpressionUUID->"d39ae528-73a3-443e-b3d0-4f7e85d08bc4"],
Cell[302326, 6137, 1298, 36, 55, "Output",ExpressionUUID->"b899c536-9590-4456-9b63-79d1a8d55734"],
Cell[303627, 6175, 1905, 56, 60, "Output",ExpressionUUID->"6eb31713-55d8-4254-af60-e2ece7a545e4"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Images/results_alpha1_with_full_g_lambda.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    165453,       3431]
NotebookOptionsPosition[    162465,       3378]
NotebookOutlinePosition[    162861,       3394]
CellTagsIndexPosition[    162818,       3391]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["MaTeX Initialization (copy and paste in all your notebooks)", \
"Subsection",
 CellChangeTimes->{{3.876908704375188*^9, 3.876908705441291*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"015f58a7-782a-476b-87dd-aae5f1c2c40c"],

Cell[BoxData[
 RowBox[{"<<", "MaTeX`"}]], "Input",
 CellChangeTimes->{{3.7683087491039896`*^9, 3.7683087491089773`*^9}, {
   3.7683113305638037`*^9, 3.7683113395288143`*^9}, {3.768312772597124*^9, 
   3.768312773368367*^9}, 3.7683229039251375`*^9, 3.768323057130515*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"736211b9-c161-4727-ad4e-16ee88ccbeb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"MaTeX", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
      RowBox[{"Magnification", "\[Rule]", "1"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8035584645764427`*^9, {3.8035595313236732`*^9, 3.803559539802561*^9}, {
   3.8035596574989552`*^9, 3.803559667336507*^9}, {3.8039085687016225`*^9, 
   3.803908573065692*^9}, {3.8039100322145815`*^9, 3.803910032305587*^9}, {
   3.803911148165929*^9, 3.8039111501880116`*^9}, 3.8039112489999666`*^9, {
   3.803911333073979*^9, 3.8039113333820095`*^9}, 3.803911451839077*^9, {
   3.8769091914951115`*^9, 3.876909213537149*^9}, {3.8769093736803474`*^9, 
   3.8769093737745295`*^9}, {3.8769094311321054`*^9, 3.876909431433766*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"3e3b3d7d-edaf-4694-ab14-430515a961ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"cdaf4f0e-0ed8-49ed-a580-af0b81f17531"]
}, Closed]],

Cell[CellGroupData[{

Cell["Init", "Subsection",
 CellChangeTimes->{{3.762160925257736*^9, 
  3.7621609280808353`*^9}},ExpressionUUID->"bc273174-78c6-41ab-ab3d-\
4b043ebe0dd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClenshawRatChebScaled", "[", 
    RowBox[{"coeffs_", ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", "L_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"2", 
         FractionBox[
          RowBox[{"x", "-", "L"}], 
          RowBox[{"x", "+", "L"}]]}]}], ",", 
       RowBox[{"\[Beta]", "=", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"bkpp", "=", "0"}], ",", 
       RowBox[{"bkp", "=", "0"}], ",", 
       RowBox[{"bk", "=", "0"}], ",", 
       RowBox[{"ncoeff", "=", 
        RowBox[{
         RowBox[{"Length", "@", "coeffs"}], "-", "1"}]}], ",", 
       RowBox[{"counter", "=", "1"}], ",", "temp"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"bkpp", "=", "bkp"}], ";", 
         RowBox[{"bkp", "=", "bk"}], ";", 
         RowBox[{"bk", "=", 
          RowBox[{
           RowBox[{"coeffs", "\[LeftDoubleBracket]", 
            RowBox[{"-", "counter"}], "\[RightDoubleBracket]"}], "+", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"x", "-", "L"}], 
             RowBox[{"x", "+", "L"}]], " ", "bkp"}], "-", "bkpp"}]}], ";", 
         RowBox[{"counter", "++"}], ";"}], ",", "ncoeff"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "coeffs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
       
       RowBox[{
        FractionBox[
         RowBox[{"x", "-", "L"}], 
         RowBox[{"x", "+", "L"}]], " ", "bk"}], "-", "bkp"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760252635458727*^9, 3.7602526536984797`*^9}, {
  3.762088406736772*^9, 3.762088408000062*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"fce6b982-5589-47f7-acb8-d643993b6240"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prec", "=", "32"}], ";"}]], "Input",
 CellChangeTimes->{{3.758957445335009*^9, 3.758957471311865*^9}, {
   3.758963321594118*^9, 3.758963321682859*^9}, {3.7590578937794228`*^9, 
   3.759057893843973*^9}, {3.759648208978014*^9, 3.7596482115917*^9}, {
   3.759660288265236*^9, 3.759660288305588*^9}, {3.759751111089095*^9, 
   3.759751112684229*^9}, {3.760250959145701*^9, 3.760250959197957*^9}, {
   3.7602534448394337`*^9, 3.760253447344315*^9}, {3.760330324212133*^9, 
   3.760330324276222*^9}, {3.761655589875403*^9, 3.761655589939514*^9}, {
   3.7616581709921722`*^9, 3.76165817101865*^9}, 3.761909130454713*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"2222fa60-28ed-459b-a714-9a6c5a04ee50"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Reg\[Alpha]", "[", 
    RowBox[{"\[Alpha]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], " ", "z"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Reg\[Alpha]prime", "[", 
    RowBox[{"\[Alpha]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "\[Alpha]"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", "z"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Reg\[Alpha]dot", "[", 
    RowBox[{"\[Alpha]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "z"}], " ", "\[Alpha]"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"z", " ", "\[Alpha]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.760160221645968*^9, 3.760160242484811*^9}, {
   3.7601632337320967`*^9, 3.760163235738617*^9}, {3.760163505072699*^9, 
   3.760163530903206*^9}, {3.7601642895661097`*^9, 3.760164296478086*^9}, 
   3.7601643324450703`*^9, {3.760164369245639*^9, 3.760164386248487*^9}, {
   3.760164983508792*^9, 3.760164986816044*^9}, 3.760165827984376*^9, {
   3.760165870846417*^9, 3.760165873466051*^9}, {3.7601671576275187`*^9, 
   3.760167192723559*^9}, {3.760167548571764*^9, 3.760167584339744*^9}, {
   3.760168221067794*^9, 3.760168257919469*^9}, {3.7601685949870987`*^9, 
   3.760168614351281*^9}, {3.76016882135708*^9, 3.760168827024197*^9}, {
   3.760169281869664*^9, 3.7601693205942183`*^9}, 3.7601860201028767`*^9, 
   3.7601860578931637`*^9, {3.760186552902194*^9, 3.760186568493527*^9}, {
   3.7601867394818993`*^9, 3.7601867529353228`*^9}, {3.760187024053514*^9, 
   3.760187029315889*^9}, {3.773636806119809*^9, 3.773636815791625*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1d3487da-4dd0-4a30-be54-c97750965b04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]opt", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.761990932211425*^9, 3.761990932806552*^9}, {
   3.7621609593290567`*^9, 3.762160963435217*^9}, 3.763117468280335*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"cc8762c7-9987-42bf-be97-f8b90010482b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]star\[Alpha]", "=", 
   RowBox[{"\[Lambda]", "/.", 
    RowBox[{"(", 
     RowBox[{"Quiet", "@", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "\[Lambda]"}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", "\[Pi]"}]], 
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", 
                   RowBox[{"24", "\[Pi]"}]]}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20", 
                    RowBox[{"NIntegrate", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], 
                    RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"2", "\[Lambda]"}]}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}],
                    "-", 
                   RowBox[{"72", 
                    RowBox[{"NIntegrate", "[", 
                    RowBox[{
                    RowBox[{"z", 
                    FractionBox[
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"2", "\[Lambda]"}]}], ")"}], "2"]]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], 
                    "]"}]}]}], ")"}]}], "-", 
                RowBox[{
                 FractionBox["1", "2"], 
                 FractionBox["1", 
                  RowBox[{"12", "\[Pi]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20", 
                    RowBox[{"NIntegrate", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"Reg\[Alpha]prime", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
                    RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"2", "\[Lambda]"}]}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}],
                    "-", 
                   RowBox[{"72", 
                    RowBox[{"NIntegrate", "[", 
                    RowBox[{
                    RowBox[{"z", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"Reg\[Alpha]prime", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"2", "\[Lambda]"}]}], ")"}], "2"]]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}],
                    "-", 
                   RowBox[{"16", 
                    RowBox[{"NIntegrate", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"Reg\[Alpha]prime", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
                    RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}],
                    "-", 
                   RowBox[{"24", 
                    RowBox[{"NIntegrate", "[", 
                    RowBox[{
                    RowBox[{"z", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"Reg\[Alpha]prime", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}], ")"}], 
                    "2"]]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], 
                    "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", 
               RowBox[{"NIntegrate", "[", 
                RowBox[{
                 RowBox[{"z", " ", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"Reg\[Alpha]prime", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
                   RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"2", "\[Lambda]"}]}]]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                 RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}], 
              "-", 
              RowBox[{"32", 
               RowBox[{"NIntegrate", "[", 
                RowBox[{
                 RowBox[{"z", " ", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"Reg\[Alpha]prime", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
                   RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                 RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}], 
              "+", 
              RowBox[{"40", 
               RowBox[{"NIntegrate", "[", 
                RowBox[{
                 RowBox[{"z", 
                  FractionBox[
                   RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], 
                   RowBox[{"z", "+", 
                    RowBox[{"Reg\[Alpha]", "[", 
                    RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                    RowBox[{"2", "\[Lambda]"}]}]]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
                 RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}]}], 
             ")"}]}]}], "\[Equal]", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", 
          FractionBox["1", "5"]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7616566129082937`*^9, 3.761656665608988*^9}, 
   3.773636540236031*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"436fee6c-1028-4992-8340-640f70c84cef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gstar\[Alpha]", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"24", "\[Pi]"}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"Reg\[Alpha]", "[", 
              RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], 
             RowBox[{"z", "+", 
              RowBox[{"Reg\[Alpha]", "[", 
               RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
              RowBox[{"2", "\[Lambda]star\[Alpha]"}]}]], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}], "-", 
         RowBox[{"72", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"z", 
             FractionBox[
              RowBox[{"Reg\[Alpha]", "[", 
               RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{"Reg\[Alpha]", "[", 
                  RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                 RowBox[{"2", "\[Lambda]star\[Alpha]"}]}], ")"}], "2"]]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox["1", 
        RowBox[{"12", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Reg\[Alpha]", "[", 
               RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
              RowBox[{"z", " ", 
               RowBox[{"Reg\[Alpha]prime", "[", 
                RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
             RowBox[{"z", "+", 
              RowBox[{"Reg\[Alpha]", "[", 
               RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
              RowBox[{"2", "\[Lambda]star\[Alpha]"}]}]], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}], "-", 
         RowBox[{"72", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"z", 
             FractionBox[
              RowBox[{
               RowBox[{"Reg\[Alpha]", "[", 
                RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
               RowBox[{"z", " ", 
                RowBox[{"Reg\[Alpha]prime", "[", 
                 RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{"Reg\[Alpha]", "[", 
                  RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
                 RowBox[{"2", "\[Lambda]star\[Alpha]"}]}], ")"}], "2"]]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}], "-", 
         RowBox[{"16", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Reg\[Alpha]", "[", 
               RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
              RowBox[{"z", " ", 
               RowBox[{"Reg\[Alpha]prime", "[", 
                RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
             RowBox[{"z", "+", 
              RowBox[{"Reg\[Alpha]", "[", 
               RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}], "-", 
         RowBox[{"24", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"z", 
             FractionBox[
              RowBox[{
               RowBox[{"Reg\[Alpha]", "[", 
                RowBox[{"\[Alpha]opt", ",", "z"}], "]"}], "-", 
               RowBox[{"z", " ", 
                RowBox[{"Reg\[Alpha]prime", "[", 
                 RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{"Reg\[Alpha]", "[", 
                  RowBox[{"\[Alpha]opt", ",", "z"}], "]"}]}], ")"}], "2"]]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7601873793942738`*^9, 3.760187446678625*^9}, {
   3.760187478234603*^9, 3.760187530111858*^9}, 3.773636546774434*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"d29154b9-ae44-447d-a4f4-a6a0321157be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lscale\[Alpha]", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.760252853385511*^9, 3.760252856743897*^9}, 
   3.760253236632826*^9, 3.760253361111444*^9, 3.7616566834559927`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"7da62b95-950a-4f46-a1ea-f54fa2bb7da0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solcoeffs\[Alpha]", "=", 
   RowBox[{"{", 
    RowBox[{"0.003065168916193389`", ",", 
     RowBox[{"-", "0.003489574725252707`"}], ",", "0.0006884012345529161`", 
     ",", 
     RowBox[{"-", "0.0004062892855080094`"}], ",", "0.00021649122066333203`", 
     ",", 
     RowBox[{"-", "0.00011971453525425494`"}], ",", "0.00007274700749418972`",
      ",", 
     RowBox[{"-", "0.00004401427972441594`"}], ",", 
     "0.000027387165822330412`", ",", 
     RowBox[{"-", "0.000017258083634050558`"}], ",", 
     "0.000010899065859920823`", ",", 
     RowBox[{"-", "6.929097557059907`*^-6"}], ",", "4.3708699525899095`*^-6", 
     ",", 
     RowBox[{"-", "2.730203500488022`*^-6"}], ",", "1.6684388733967865`*^-6", 
     ",", 
     RowBox[{"-", "9.799694384132287`*^-7"}], ",", "5.407623255535398`*^-7", 
     ",", 
     RowBox[{"-", "2.6548303596276916`*^-7"}], ",", "1.0424736674319406`*^-7",
      ",", 
     RowBox[{"-", "2.3266198999848244`*^-8"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7621609143784018`*^9, 3.7621609182169113`*^9}, 
   3.763117491646578*^9, 3.7736365603870687`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"eef7986f-0f0e-4521-8531-2836a0561eef"]
}, Closed]],

Cell[CellGroupData[{

Cell["Plots & Results", "Subsection",
 CellChangeTimes->{{3.762160932329719*^9, 
  3.762160937047234*^9}},ExpressionUUID->"e929357a-8a83-4825-bf20-\
f8cdd9bb62ef"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"normalization", ":", " ", 
    RowBox[{"w", 
     RowBox[{"(", "\[Infinity]", ")"}]}]}], "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7621621813235617`*^9, 3.762162190586637*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5c4593c8-08aa-4299-a53d-476b47dceffb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{
      FractionBox["gstar\[Alpha]", 
       RowBox[{"48", "\[Pi]"}]], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "x"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ExponentialE]", "x"], " ", "x"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", "x"], " ", 
            "\[Lambda]star\[Alpha]"}]}], ")"}]], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
    "}"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ClenshawRatChebScaled", "[", 
        RowBox[{"solcoeffs\[Alpha]", ",", "x", ",", "Lscale\[Alpha]"}], "]"}],
        ",", 
       FractionBox["\[Alpha]", 
        RowBox[{
         FractionBox["\[Alpha]", 
          RowBox[{"ClenshawRatChebScaled", "[", 
           RowBox[{"solcoeffs\[Alpha]", ",", "0", ",", "Lscale\[Alpha]"}], 
           "]"}]], "+", "x"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], ",", 
       SuperscriptBox["10", "6"]}], "}"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Purple", ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Dashed", ",", 
          RowBox[{"Lighter", "@", 
           RowBox[{"Lighter", "@", "Purple"}]}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"MaTeX", "/@", 
       RowBox[{"{", 
        RowBox[{"\"\<q^2\>\"", ",", "\"\<w_{\\\\ast}(q^2)\>\""}], "}"}]}]}], 
     ",", 
     RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<LM Roman 12\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "17"}]}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"GridLinesStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Gray", ",", " ", "Dotted"}], "]"}]}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "6"}]], ",", 
          RowBox[{"2", " ", 
           SuperscriptBox["10", "5"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "*", 
           SuperscriptBox["10", 
            RowBox[{"-", "7"}]]}], ",", 
          RowBox[{"2", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "2"}]]}]}], "}"}]}], "}"}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Newt1.pdf\>\"", ",", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<wfixfctalpha1.pdf\>\""}], ",", "%%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.763117719546979*^9, 3.763117774123975*^9}, {
   3.76311780895468*^9, 3.763117883984671*^9}, {3.763118068024949*^9, 
   3.7631180919587107`*^9}, {3.773636587636331*^9, 3.77363659741753*^9}, {
   3.773636857895812*^9, 3.773636859375498*^9}, {3.77363692775664*^9, 
   3.773637024923254*^9}, {3.773637111483078*^9, 3.7736371341542377`*^9}, {
   3.8769087347007885`*^9, 3.8769087675373783`*^9}, {3.8769088081654053`*^9, 
   3.876908864873687*^9}, {3.8769088968076997`*^9, 3.876908944508028*^9}, {
   3.8769090855033903`*^9, 3.876909156600156*^9}, {3.8769092253482237`*^9, 
   3.8769092255158873`*^9}, {3.8769092618707976`*^9, 3.876909262291616*^9}, {
   3.87690937873368*^9, 3.8769094078459816`*^9}, {3.8769101352820144`*^9, 
   3.876910138163639*^9}, {3.8769103295769525`*^9, 3.8769103314553523`*^9}, 
   3.8769103793380737`*^9, {3.87706550665285*^9, 3.877065516943225*^9}, {
   3.877065877520832*^9, 3.877066047076253*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"69e00829-d3e9-4564-b1ea-cbe7bf7136ea"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13k01F8UAHCyyz5j7MyMGcZICmWLGUsUIWQJSSIRlWwpUbInWVtIRFEo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       "]]},
     Annotation[#, "Charting`Private`Tag$24015#1"]& ], 
    TagBox[
     {RGBColor[0.7777777777777778, 
       NCache[
        Rational[5, 9], 0.5555555555555556], 0.7777777777777778], 
      AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
      LineBox[CompressedData["
1:eJwd13c8lV8cB3B7Zd9rr+u6tiIUEveSKKGMkpFEQhkV0TBKyKrsykoU4VdE
SVTPV0oyMtMS0TKLzGT8zumv+3r/8Zznued8z/d8jrxHoJ0XCxMTUykzExP+
nVG8GZtwQx3Y4ZPSvAEJ9gZlsX+6qg7LeyOUsZ9AcrRmsjpUV8irYMe6hEf1
RKhDSetRVWyJlD0Rsq7qIEDW1sCO6LdaPmqvDpTVkX8eUt8S1mCJxuO/tRb7
v0bN0z4G6uDeQ9PENl7iCqkUVQfmWCtt7ILtqzNs/OogoSSng815ZTbIkV0d
Puyf/eeO9UPHlqbV4NbAfxuwPbzr/M071aDqw3YD7Atd/l4fEtXgGNsOE+wP
76o3Kl1QA02Nz/+sMbDKeTxKDfbeDzH9N95YSin3KTWY/V28BVuSvfqX/iE1
cIiVMse+q7dy6gpDDWo4LXdgMxlb7PhiqAYv2+b+2d4sWVpTTw0ENG5ZYS/s
ohKNa9XAEzhssE0Pm7PNSapBb9WnXdi9OZcuOcyqQp9J/x5slcK3+/MnVaHY
s8gR+0wJZf34mCrscju6F5tSXdl9fkgVqn9xO2Mfbu8Vr2pXhZxV+33YK8xy
hUKlqsDzyeIgtqJ3+cPXbqpwWqMzCLvSN2n3YWdVsH/TEozN8POdZt+jCqtF
TSewnY8paBpZq8Kvt02h2MlnrhSVGaqCxMKXM9iLlyMz4sRVgT8jPvrf/Ka6
6tDIquAiWxKDTc4w6CQEVKFTviUWWzNrmneeQxXk74jGYx+86R3tNasCW4+1
XsR+XbMzyLRLBXbXPLyC7VKnIdTfpgIzl5ivYQ8/4S4/9UoFuI1ssrBZGxpG
K0AF7utP5mDrt+l5yJWrwLS7Y8G/ehmUs11KVAEfw5o72KE8k+uqt6pA5sHZ
RuzqVdmP3iYqIDaQ14Q9N2N9QcJIBSKndjRjBw+UDYTpqoDmckUb9tH73slb
FFSg5mJxz7/5dhuY6mBSAZVa6y/YJfb8eVFLymASrvvt3/duM7LUXVCGZ65y
P7C9dbILrvxShpx05rF//5/L0d6tXxkcvi38xnarfH1/rE4Z9AzqWBeQc4uX
3XMfKsM18WF27L4cDb6dVcowXybBhe1yIcGrslQZAsQSebH3upqLnrqmDIcV
botg23E8DeUIVYbSIz0q2Fud72yS11YGWsJWe2yaZunJE2uVIe6o6x5sNrbi
6lcqyhCeedoJ+9mdfO3jcuj/fGvdj81gTldr4FUGi+AWP+zNt09Lev1QgoeC
jDhs6fDQvY+GlOC2aXci9l/b4Ey+fiV48TbgMnbtX3/h6h4l8DlNZGLr7TzA
w/lMCaC76Ra29pzF4u0cJcjjvPQCW7jFTH/5ihI84rv3CnvqukmIbZoSHGv6
1IZdsd3w9594JWB+6NCLvTZ33ahlqBIEsdb9wFYxE/kwbqsEhw5F8P5Blk0d
eqTFqQRVTelu2PqeQc97WJQgqpnwxLbTZWs/uaIIhtJzPtgXehW/wqwiVAnH
BGFPSvry235VhAB+zXjs+sJfHsfqFcFboLkauy/4rL/IE0VQVqx+jD23Vejk
oxpFOL6+/Bm22rD2ReYKRfC63vQaO1Uj5GFKniLcXMz+gX3wwdKayjOK0NXR
L7WI+2XsRdE9oYrwWfk2Ffuqo6z84nFFaHQ6q4rd9oe+0fSwIvh17NPD3mh8
3r1rryJsKOmwx+Z6yf3g9wb0fX+rLmOXvRN105mkQf5/R8l/kQ/Fn1g8NUYD
vRUJWWzKpp5M+E6D6c0flLHTs1ParT8hu+QbYke48Zr4NNPgiM72g9h2X5lp
uTdpIJ5Nr8XmzXCHL9dpsM/j+Avsl1sJV7VsGgQ8JjqwNxeHZTxMocELxbIf
2IqH5zm6Imgw97ZFdAn3x1/jIxxONCjmDzyNXZm/I9bagQaDQ74XsP1tS6np
O2lAij6fjj1U6e0ib04DbztyOXbLiaFWQx0aWG27/w077+/b8qN8NDiru95p
GdmMs+HEh3oF8Bb3dFnB9VMaRNF7ogDdfuf8sKVtaC1pNQrQcuNlOPZsegzF
ulwBXsq35WMXUbe1EDkKkPiucRib27iNcitUAR7PN59dRQ4ZDG9hDlIA55fp
6dhD0etC3AIUIK886TZ2bcvlFjEvBUg/ydWJ7edkF5JgpwBdw4Y0pk2o/wW/
bQlcqwCDZ2a7sTeJx4W0qijAPbc3o9hFdfryqjQFiE8YZWZGjmTJChmSVIDp
u9Va2FrJrvK7uRSggf1rMnZa2WDIpi9UeJPL7sqCvHdoTJ79GhXajAzl2ZBX
z2ldu5dOhc+sj42wi+RPCLolU0Hg/mln7Bn3lZXqC1TonKhKx04ZEOzzCaHC
l+c0Xnbk5r4Nma32VLDqOsPJgXws7DTfqZ1UIL2RVsEWlyaiFXdQQauGbTv2
IZdtQRGmVIiLK0vEZv3gvEtrPRVkzxwicyJvfhvJk85PBduDcrpcyF9Cnp9j
8FBBP/aUE3aCKPefcXYq1DbTIrHf7U79sXVZHhbDj7Vgn+i5+Xx+TB5Ktee9
uZHvdr6KcHklD4fIe+7xIFNaSdPUaHkgQl4l8CF771BaOhYpDz8pQwT23WZ9
9vrT8mD6PXQW2+jVPrH9x+SB213Ogx/ZubHYMNtNHtz/RJgIIGeAYTTJQB7o
1ikSQsh9dJuLHrry0De5xhGbRrhn3tOUh5BAsQzsyicxt3cqycPH3d+FhZE7
attbE0ny4DMUL0JC5nngKcL2kwLqcQr6Isi2uiGy9iMU0Bi2i8S+WhWnXPCV
AtNMai+xlSvvGDA+UoD54pu9oshm5fP7wpookLbWJloM10dJYtFMAQWejWov
S+D1zK3S++ZIgRtGnOflkEMknPmi7SlAcxTvw15IZ/pC3UmBLdsmNlCQlxKt
L7mbU8A0cGQMm/30j68fdSlwtMv5ABVZdI9UapcQBSZT7gYp4u/rrPc+xkeB
u9va32NLWvsYCXJT4PHFDoYSsqzZg2FrJgoUh4cJKSPbHMyLSP0kB+uY7j1R
QT4qzfE+8oocDO+236KBHEyyj35ySQ6sB/1rsE/y5Gv+jZEDph/x69Yin1sw
iA0JRs8bt8usQ07t8dfxt5UDdf3XXFrI95PeXHReIweGL4qEdZH/LN003RAp
C8nxNE4jZI/3GTzXQ2QhtFAwD7v5QWwXV4As5K6abDRGzgrw8ehzlYXK0MjD
dLwfP6tHnd8kCzrnq4ZMkM80VNZ3zsrAnd/RZAvkr9cL4w0nZIBvUrIe2yos
3fbWVxlQ6qMFbkOW3hAyeLJbBg7y3mjfjvy4yICZck8G2qXTC6yQl+OBEeAn
A+c8zdPs8H45dI/rnacM1PAV7LXH/cG0oMPERQYi2IrlHDbh/nbeXcRSBiha
dZW7kY39Lc4+Vkbfk3t8Yi9e/12vCZ4v0jA86VOzH5lZrM+42EkaFCdjIAC5
tNJHbc8uaWh4UPAuENnOZlaE3UIajmbaTB9FLojhn/DQlYazN49oBeH6mmFk
ywpIw9CIV3MoclznrfmM51Jwy38o6hzuP/7aX8zqpKBZr78xCvk9F/F6+p4U
aJS080UjqzHe3bK9LgWGRuU3Y5Fb7/I48J2Wgo19SvOJyIJJgRXRmlLgmuq6
4QpyjfJSto6SFNy0EvnvKvKBhrgLQ9JSUGG6SSkL76fFG24MHinwnB6m5SI7
+PbwLn2VhMzVJ1aFuB7NDXyDsiSBrlZmXYH3PzMr1YNdEhbvj9q34fnKeFhU
sSQBpz+HK7cju6r6qa9OS8Dvh7yrHfh52ze6OUMSMKHLqO1BFiootuglJIBH
fO5AHzLLFit/y9MSMG6YHTGOx3/L9PvqMQmwElHM/InHP/Ig5IePBEjfMa6c
RD6dJns22lEC/o5vW5hBnv4ymfpUVwJOmL15vIzrJzqjRvuXOMyFTWsJGqLx
JSyNzn0Xh0y6XaYwMuXOSn37J3FoshhlEkF2fePd4tcqDuPPpr9JIL9R3NRf
VCIOSfz3JhWQGxv7WaUOisOokw3JALmYS2Un63sxmFzn890bmcP15HxmuxjY
J7yxOYJ8sLzpulqjGNTe30UE4Pft8Z20rRKDXyWPa04gZxWWpuRfFINu1wSB
aORLxmt7jEzFYPnqZbcC5PGU8LBOfTGwOalsW4S841sbzUtTDK4okKxLkbmS
Ak4kSYuBM8n4QCVy1Pty0Y9zopCv57j8DDkkWNvpZJkoWIxNiH9H7nkZxcxb
IApSOy6UjSLrSHWXXL8qCrMtE9t+IU/WBy02xohCyra4mwvIhwUeZIu4i0Iz
Z8vgms0oT5fq9VeSRUF4l3CSLvLWz5s9J8JFgPvdKd/LyFwS61XuBIsAqy9v
YAZys63ihN8REUjTSIvKRrZp4Asd3ysC5pkr3cXIe4v6E8Z0RGDE9btCPfJh
v7OVIyNk0Eqsz5hD1rgVHFrymQzBDq4Jy8i/Pvls9n1Lhk3JpMtsRqif7bRt
HH5OBnqc3yth5HBt6ocf18lQdewXuxZy8kID8/fdZEgg0sAf2W59TeMtKzIU
vVJ6dQJZ5PB/iV5byLB7l/3XcOSsj+ki37TIIPqJZn8JufCpl+rXNWTYOBok
VoFcHc1pO1SPcoalu8c88kfBHfn9a0lQXnDWIdMY5WtT7xUjRZTDLGtt85Et
g8675kqje2Na+MFS5No3deKua1BO3+3c8hQ5K0sj5f2wMCQqpRUOIzvT+KN6
CoXhU0j0bQYd9d/dap91soWhv2GAbIXcHGtunJYqDFyUd9cckTeNRCzanhOG
ylNBPwOQJe/+Ot7uJgzScRua8pA/6HV6NksIw9IJ3wBWBvo+34l6VSFh8D+y
I0IQ2TKLmxLPJQx1c1alMsi1SyZ9FvNCcHNNvqM+clZ9pcOLHiGQ+7aJPxDZ
eUf6VrgsBMfbrlKHkN+7OSpXswtB1JHVp59N0PzuFChxXhIExqDU1mnkZvpL
tdXfgvCjzHeO3RSNT9Fbt+2zIPS0qPapI+cMiW74UCsIV3Q9iFPIbod6TVcC
BcFIdIQhuwXd3/dcel5wSBAOKE2W6iDbWJibW+wThIuKvebbkekq1duTLQXB
bguv6AlkymjGLqqiIAw+nJdtR278WPo46b4AXLWaN7tohtbvsSS8uSEAvZ4q
7EXIxbkJDbKXBeC/R8MrT5Hj9h9urvAVAHNutRtTyDu+qL7rkRWAONsT5U5b
Ub4YvT0tHc8Pu50c/DeYo/X/U6R2Zx8fhHcKR8ltQ+O3HHLfYMUHhjHde4yR
U3OVMp9s4gNmVnrAPmRLkyLm12J8YDa50zsHuTbu1rufnbxwx2dtqsx2NN9i
N2O1zHlBeZ+T9VpLtH9HPB/X6PLC1/q5lF3IdnUKvxkKvCBwrJwajMyzv3Cf
LRMvTOouqj1GPlVUoHu8dg0UsE0P79yB9teGG0NV69bAu29wN9aKBLqcB8Q3
y6yB5MP3WcuRBd9TbJ6vWQON02Hlb5GbwvIf9QzzwG5HP341a1Snz68nzxbw
QP7O9StdyKL2ecZ6YjygY11svXEn6idHs7NqV7kg2UTbZJsdOq/qU8Xaxrmg
QsDe7RzyRaGE9IH3XBBRubhai2xeefIS230uaG5JfqNpT4JH07ujbHy4oDTc
fEzOAZ2/IYKHhzo4gftuS4/kHhIsNnL+mHnCCe9vZLa6IjuKrXpylnHCgaUB
1+vIgjUT+zRiOGEl1dJKyZEE5/8024YYcMJLjeIkw70k8AmLMeAp4IDy9+av
o51J8Lw1rFr6MgfwT3TMdCDLywTraIZxgFlLXrOMC9ovTzzWOuzhgPUW8gmP
kK1X6fJ5PBzAckw7+o8ruk9HLXJpB7GD0cGK5pz96D5+IfCdkxkbtDFfOB/m
heqv8O6l5+vZ4LSdxfgAstnTCTNNOTYQntLTMTtEgqSZI/fYFlmBaVbMU8Ab
5bcDPgnl5aww45YbWeFDAsamA5vZpVjhbaSgm5wfOj925/8O5GKFZG5Gcgpy
/NGB2x9mWWBahBnY/EnQVbRPpKKDBeY2pFN+InuSnH86x7LAXuoB+bZAEsSO
2+VXTDGDWsp97qdBKJ9wpu6RGmCG4Hx2cZNgErRTO3ljW5nhdKqKxQtkcaed
p1yKmaF6+xahzhMkKHmxw45jHzMUb7S7MheK8kWeGZtrExMUX1tz8UwYCagF
fh38xqtEioeTaGQsCUxqE254SK0Si5E+0XIXSODedft49cIKUbCisrEe+TrL
N7Jb1Qoht1U5gCse5TfPfU53VFYIYUk4XpSI+jHNZmgHaZlYd975FzUF1etm
v6rrk0tE+Jhe7TtkB4eE6Om2JSJvkGfyciraX9GNStlxS4QhebCIJZ0E/N+M
j4wu/yVUbbcl/MlE51GR5kzc8CKxNbP7jGYuyvdPrV/0vVgkyjdMaS8jm/ce
ydQqXCRcssYiW/NIEMNxW//dvkViI9O974H5KC94U8KVu/8QAcxfNzYXovVW
FuJofLJAuMzI+baXkuBnyW8x1rQ5ovNmFt/6WvR+IjL0iP8c8Wj/w/3WdSTQ
7OF9220xRwQszDP5PUZ5fEUp8+bSLPGTetak4inKK3YuZPNDs0T8pmnN3Q3o
vvC3QTDeYIZg6YUz5Da0HkK2R6dIM8Qzs5E6x9ckMFDqb3f6OU1kcddczm1H
+WfXwiW1wmlCbhMb2/oudL+4qcHXyjtNKEh75oS+RfnUJoNb4PMUsZL65dyF
IbRenlTf0NopYtVvUHzuCwlMT5Y3DaRPEWc0zZO8v5EguuDVhYrtU0Sj2YKk
/TDKM/PL7HZVk0QZ620X659o/zPa2NT4fhH8U+ypXYskUP0aOLfBeZTgN3pc
aCJKBvGuVxGs5FEiCAamZsXIwAEKnJ1tI8Suhc1b70iQYSj7rZifyQjhOte1
RlGGDFn2dIMClWGi1ehDvAGNDLwN/GH889+IC8xOvX+0yTB54w7zj7RBQt0l
TXLGjgz9lzkT7lsPEmsWV0cF0bneGn5AOIpzkBhRVTVd70iGEicRBZkznwmW
66XpYS5kaKAuxhU97ycMKN0GxgfRuc98jT/ywAeCp25i4WgIGfyJXgmt7E5C
1ueyS3kuGeKmmmaShDqJaI+XiXr5ZChQqGsfudBB3P2+P6OhgAz/CdDXWIy8
JtLGdU1/FJMhMr9jaG1OM/GtfHn/vkoy0J5Np/xlfkaYe/jHcTaR4fMdBmd/
5SlihIfJ1neODOQrXid7jxygb1/n2Hv8DxlOU7vpzpdj6GsdGjLPLpHht3Vh
vdBSNn3q8cHu2ywicNczMcpfu5xuEz11XkMA5aaHkffaDgH9+CvyKIuqCKw8
ylG91tZBLxlsd/m7XwT6036SRz066X+PvX/T7ykCT/0ZTIYLnfQDfaXZL71F
IEL+a28feueeilzhkkD0fJx6NOXkG/rQo+tDZZHIjrX9xdQPdK5knZjKfBFY
XRzb/rFukM6ILHze+h35KvfqiOAY/cdoApv1eVEwfXa8LGPPGD3zhvMprThR
iB776GiSM0Z3jWq8Kn5RFHiM71ZcVR6nv3Q36ZrLFAXRL3YeFsYT9KVWCvdY
qSisW5vz4uaRX/Qk90rNe92iUO4u1qj5ZYquZl2WX6wiBgMzJUmjRnP0pyyi
Xo8GxOBsUmBPmeccXa+klkf/uxhQaBuk/ePn6KfOzp+oGxcDd3so+9UzR1dc
kUzq+CMGn+/1Ns8cmadnHbxmpEMWh88BrNyr1xbobdqXunu3i8PQsGsMaW6R
/vwTZ0xIjTh87ROI2Hx3lT6TOizBVSABMVpN3/RPsTG2nXyuKZQuBU16SQux
LVyMtjymrW9iZeBT3lGjLWf4GCzq7Jfi6uQgxUsj9NqEIOO95UqQzji6p1OL
lRKESQw52ZO6in/koUNA+9f6QyIMafrZB+fkFCBs4Kn/dIoYY7E/6k+cDg2E
BlzY/cYlGMqwUz9/vyIY1y/archKM+xEOkJsTipBsGV+aLy5LGMymO19XaIy
NDOXffCyoTDCvS6bFlWrQFF7bE+alzyj8kUm42GbKoQ+GHWWSacyKHtPTq5b
UoPWn51WCk8UGO4Z7ArqihqwWqlPOZJDY9ALI18FsK2F/wEogrR3
       "]]},
     Annotation[#, "Charting`Private`Tag$24015#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-13.815510557964274`, -14.508657738524219`},
  BaseStyle->{FontFamily -> "LM Roman 12", FontSize -> 17},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      GraphicsBox[{
        Thickness[0.02149151085321298], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DDRSPxTZAIbiAq8=
           
           "], CompressedData["
1:eJxllHlIVFEUxkdNJcitcalm9L032xtnxsyUskU9LZZJZFnUULaaqdlGC2iO
FJL2x0S2GG1C0mYramiLlEo7atlCUlIpGqXtSemUY+W9t3eG6sBl+L2599xz
v/PdKyxbm5jiIpPJnPrHwv7h3D86Vhq797/QwenuzsyGdSrY5pFQWnhChK29
Y9fdT9PAChKv9fDjw7vaMe16ZDtlA/L0u+5Rh7+Z4CCJZyIsnpMoFgeHwIFd
XptHWR1s6SqbmVGlQy4fvuaYk10LlZDbdsdsQt5P1p01ItvIfpOMcJnMi9RB
KtnXzQgzHu5O+pmsw3pmNSssSy/oWD37DOC3I/7tgELxT75g5LianMDINyKy
jEStDtrMAZceFuvAPNB/e3iBGipG264vf6sFr4UzW0b2CLB1wK2CsB4NWFps
zeH1HFxba/lwsFINeby7tsE3EKzjp1Wt6BKQ1U1ts2WDeORzg02eqS+DILCq
uDrlI4ecQs6TLyDTPLkqeJ+/2joym2N8QQ19v/qjhmN9itVAA4npAlwiutiC
4dPRUv5epsD0OWlgeW8LECpwX1c1GZEPkD59d3AF0dligvNk/0UCJBAdH5lY
/c95ZGl/ien6KRzmk+rfQvyjN0JL7OIJh3wUkE30WqBm9TYMg6nnbpXI7qr+
5jQHfybnOCX8zU951qfiIZCkNSvvKznYabYmOO0awnTqDWL8IIDxuCDmxyv+
qD9b74u8LSDHNT3f8z+mffUTkKV6JJ5H/FGjgor4ssiiLC+g9yhKA1nUF4P/
6KJndRyWM5/NCYZWoscXOYQaTssf3HQw1XO9AZkr6Ygb3mIEsUvTeajTB+9L
R057RqPJA7mAnLdMhuyfqywcMbsnpu7GxPPp0Xpkem9sInI8uR9PRChTXAyp
W2WLoT4/I0IA/f8H8uhlIdGutXbkuMqEO8lufTGsLyK8mtG5pI/7GSOdN5zE
Bme8r7RPV93RX8ebS9rDbgxCVpb7H3HmPZHlWXs23tN4QwTN4+DC7XnzHycZ
ke3dm1qLwhzc+GTu+9BsA5jJfnYP2Evm2/UQvXFCTn2ROwQRPWs0rP/ghn6U
mOruo0KutVbnRrgEwtfqL5Wp3d7Mn5cVsJmsy/BFpnXu9UOW/Ckx/TUrWJ2T
eZavSQmx5HumEq4Sn+XxOJ/6qlFApu9usgZZeo+or4fy8O/7/RvpQWtS
           "]], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWaBsBiifAY3NCJVnxsMmVS8u9bS2l1puIFU9
ABLOAlc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4oNty8NPCRk5fNn3cWv6NUkHGN99zdHlDBZS
DteFPjmeZzNyeOAa7zhro5TDRr28xYx3DB22B1tF/GeXduj2esViomjgkJoG
BG5yEP2XDCHqDyo4RIhvv8jwztDBeUKzUNotBbj54Zxi7cb/EfyV315WnElQ
hPO7bTx3pR1SdEiOvePG/MLQofr+j1vG3EoOBWu6b2ccQPD318papG9B8A20
VgpfWGLosCe/5u1MViUHYxBoNnQQrpxUcvYK1HwmA4cZM4HAUt7heZb2t+m6
Bg7lh7e5zsxVdpCeF6d52sDA4QwI7FGGyyeEBKkv8FRxEJ96hTPjkD6c/wTk
wQQE/8+30gdzBPUh5v9UdvC5ODHmn7I+xP+rEHyB2ID7RunKEHWV+nD3pID8
W6HjsFZIhy/9nKJD7W+rgnMaOnD/wPgw/5447LQ28582nP88ceE1k/UIPtjc
SG14eML4sPCG8WHxAfbfIm14fIHlb2rD41NHUf5Ljpk+hB8oB5c3AYWzsDRc
/4HufU0mj6Xg5oPpmQg+LL3B+OB4EpaEuz/47eWPMxol4P6D8XVB9ovpwPk+
J9htZ5vqQOKrRwIefvK7FuxLfScBD19weMbJwsMfol4UzlcAqfcThcefGyj9
zxBxcAcnMH0HEVD6YRFxmNLeGnV5D4IPSy/o/HUg++RE4elH45PKy1knReHp
DxJ+sg79wSUq0/0Noe6RdPAHuafY0OE/CMhLOkyfwF9lttoQ7l9Y+ofxYfkD
xoflH1h4oudvAJQPuac=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+m11o49EV0+zNuYHd4BuX3Qvkw+Zkg
IMnhID0vTvN0gYXDfxCo53Co+21VcG6FuYPMRrH5TA/4HA62LQ8/NckUIi8v
Aee38Pqvn7JUDc6PEN9+kWGegQMDCCwwd7gpXZNodNTIQV9rpfCFEguH04ed
1mbOM3bQQ+PD3OPQ9Oj4jNUIPg/Q+NQdCL73CXbb2UeN4e49CdJ/ztjhceLC
aybxCH5/cInKdH0E/xSI3mfmcAYEeowg/n5p6vAEpG+9gUPBmu7bGQKmDjWf
NgRkz9J1WHJ/H9+cyyYOx3ft6GX7oAnns3B2ySevU4PzX4DcZavisOKFh97/
jybQ8FRwuCH0yfH8N1OHB67xjrMKxR0aWY72Gx43czjYva/JJFnAYfoE/ioz
bQto+LLB3Q/jw8ILxof5Pw0E1BDxB4tfAGbO39o=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQnRB7x415hr1DehoQtAk4wPitCuyqZ0wEHW5I1yQa
lSL4PhcnxvwzRvBTQOoz7OB81SfN885G2TnI71qwL3Udgu++5uhyBgshOL8/
otufcYKQw5PEhddM4u0cgt9e/jhjoZBDjILjx+QcO4eD3fuaTJqFHTbq5S1m
THFw8L8FdMglHTj/xGGntZn/dByMQSDaweFBhPj2iwq6Djz+66ekBiD4q7tv
ZzDYI/j6WiuFL1yxd5izSHnnn+faDuJTr3BmNNlD/LFDC+4/meUvPPTsdRye
Zml/m77WziE+JEh9gaauw4G25eGnPtnC+WB9HDZw/vedt7r+frV08D7Bbjvb
VAPOZwABA2U4f0ewVcT/5fIOIGv+f7SChM8OaQf1t7z7DCRt4Pze4BKV6f8R
/OMgf++zdegFhV+BnMOMmUAgaeewVkiHL/2fvAPImwxydg6yoPB/Jw8xr9IW
Yv8BUYelIPsCbR0UQPJ+wpD40LJ1EK6cVHLWRRBi3ksbOP85yP+yNvD4DQeZ
/84azgeH3yFMvv8Tz0uml/nhfJmNYvOZHvBB4veOtcNWrw0Wcyr5HFRA9v9C
8L9sCMieZW6D4IPCq9XGIUY1QubcHj6HI6DwP4Tgg+On1g7OL9kq+vv0PgS/
/rdVwTkOe7h5YP95Ivjg+E5G8GHpH50Pyx8A87FPSw==
            "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQveT+Pr45yXYOZ0DARskhQnz7RQY/O4cPi9YrnF2h
COe7rzm6nGGGokOP1ysWE0E7h24bz11pnxQc/nwrfTBno63DWiEdvvR/8g7i
U69wZnyycWhVYFc9IyLrkJoGBGoI/v5aWYv0Ems4v2BN9+0MAWuHL/s+bk2f
Jg/nK197FMxwRhHOnwkCK5Ud6lmO9htOt3bQVZT/klOm7jADJP7S2uHX29cH
LB9rONhURqwwrbVx+AHiO2s7aLzl3WfgaeuwRS9vMWONjsOBtuXhpz4h+BD/
2MP5YPM87R1MjIFgsyacz8TZJZ+cp+kwHcpnhPIh4WbvkJn/ofXkFw0HHv/1
U1It7OHuQQ9fAPT8nkE=
            "]}], 
          
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pASlen/LZwdtpj/OJQiZeCw81bX31RxBF/1
SfO8s0LODmfAQN9hvo3OlVlszg5T2lujLtfoQdR/d3I4fzXsjb60nsPkb2zx
M944OehrrRS+8ETXwfsEu+3sqQj+fxBIR5P3dYTzi7eK/j5d5uggMS9O83SB
nsNGvbzFjFccHVpYjvYbftd3cGh6dHzGb0cHA5B6FwMHexD/sZND4Zru2xkf
DB1g/gGb02cE59tXRqww3WsM54PNlTF10J+w4IfhOieHG0KfHM+zmTnclK5J
NPrrCOe3Lw8/ZeSD4O+vlbVIf+LgUPfbquDcDRM4X2LqFc6MS8ZwPli9mbHD
5w0B2bPUHeH8DSB7dRB8FPOBfJAzzxY7OhwAmZOC4H8BBfRRBB8cDtImEH+G
OTr4gMIx1ARuPoyfngYEcgi+MQhII/hg/WKOEPcHmUDMN3Z0WPHCQ++/oqmD
Lih82hwdTh52Wpu5ztSh2+sVi8lLBP93TO7Rf1lOcL44yJxdThDzr5rA+bDw
h/FngsBOI0j45Ds5JMfecWO+YejgqlrKNEvCCRKOIobw8Gzh9V8/5agOnG8C
9oiOQw/IPYLOcD56egYAx6c6Ug==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4j8xuUf//XJ1aOH1Xz9lqZoDjN/IcrTfUFzT
oSJihenZ164O56+GvdG31nWYCQKZrg7Ps7S/TT9r4JB4+LJ2KqOrQ7fXKxaT
iUYOO291/U31d3E4edhpbeY5Y4db0jWJRqYIfslW0d+n9RD8CPHtFxnUXBx4
3FRLmU4h+AdqZS3St2DyLa4dzTXRcIG4b7mxg8TUK5wZWi4Op0HmzTN2eMO7
z2DmJBeHmyB7jxo5ODQ9Oj5jtivEnHkGcD4LZ5d88jo1OP++a7zjLEMJhzMg
MMXFITUNCNT44ebblTjWno7hgNsPDgdJDrj7+iK6/Rk3sOPkL7m1/LEhMzvc
/zIbxeYzPWCDhw+MD3a3L4Kv4Pgx+Qyrq0OrArvqmRIBBwYQKHB1qLn/45bx
a3GHKd/Y4mfcgcnLw+Pvjqbsmv/Jyg7o8QsAA87O6w==
           "]]}, {
          Thickness[0.02149151085321298]}, StripOnInput -> False]}, {
       ImageSize -> {46.53136737235367, 22.548413449564134`}, 
        BaselinePosition -> Scaled[0.3145879661396626], 
        ImageSize -> {47., 23.}, PlotRange -> {{0., 46.53}, {0., 22.55}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}, {
     FormBox[
      GraphicsBox[{
        Thickness[0.06153846153846154], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQffYMEOjIOqSnAUGbgAOM36rArnrGRNAh4O3ljzMW
ysD5MaoRMufmSMP5YPU5EnC++5qjyxksJBzkdy3Yl7oOwYfQQnB+f0S3P+ME
IQf1TyovZ3lKOASD7RFyWCukw5deJ+FwsHtfk0mzMMRd3xQc/G9J1yRe0oHz
Txx2Wpv5T8fBGAQuKzg8iBDfflFBF2L+CgS/28ZzV1oSgv8fBOTlHOYsUt75
57m2w5d9H7emX5NxSIm948a8QwvuP5nlLzz07HWg7pB0iA8JUl+gqevgBjJ/
hhicP2MmENzkhfP9n3heMp38y977BLvtbFMNOJ8BBAyU4fwdwVYR/5fLO/A4
8nnN0GSFuHuHtMN+kH3JfHB+5f0ft4xPC8H5IO+nHRN16AWFX4Gcgwk4AMQh
4fZP3kGkclLJWRdxB1lQ+L+Td3jgGu84a6OIA9j+A6IObaB4EhFxUADJ+wk7
eIDMrRB2EAbrE4SEZ7EQnN8iXsua2cYHj18NUHxx8sL5L2ofZ59fw43BB/vz
Mj+cL7NRbD7TAz5I+NbwOGz12mAxp5IPkg4KeOF8cHyE8cP5YHc8EYDo2wMN
lxuCcD44fg5LwPngcD0uCeeDzf8gBTfPAOS/z9JwPlhdjAycD0v/6HxY/gAA
Bo5HWw==
            "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/bott9soWsLhDAjYKDkIV04qOcsi4fBh0XqFsysU
4Xz3NUeXM8xQdHjgGu84S1DcodvGc1faJwUHE2MgmCzqsFZIhy/9n7zDl30f
t6ZPE3JoVWBXPSMiCzH3DB+cH60aIXPOhhPOtytxrD0twwbVJw/nK197FMxw
RhHOnwkCK5Ud/J94XjIN5nLQVZT/klOm7pCeBgTPeBx+vX19wPKxhkPw28sf
ZxwUcPgB4jtrQ9z7Udhhi17eYsYaHQc3sD/E4Pz7YP9Iw/kGIP98lob4a7Mm
nM/E2SWfnKfpoA/lM0L5/0Fgv7RDZv6H1pNfNBzkdy3Yl7pOGu4e9PAFADvg
mT0=
            "]}], 
          
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4udZ2t+m1+o4bDH/cShFysChheVov+F3bThf
X2ul8IUn2g5nwEDfQaTH6xXLFm2HKe2tUZdr9CDqy7Udzl8Ne6Mvrefwpnir
6G9vbag+XYfju3b0sn3QhPNnzAQCSwT/BEj+ggqcn5n/ofVkiaqDxLw4zdMF
eg4JIUHqC16qQd2l7zBnkfLOP+3qDgYg9S4GEL66tkPhmu7bGR8MHWD+ATnj
dJ8RnG9fGbHCdK8xnL9RL28xo4ypg/8t6ZrEIC2HG0KfHM+zmTmwcHbJJ/ep
w/ngcDilAudX3/9xy1hb2aHut1XBuRsmcL7E1CucGZeM4XywejNjh5TYO27M
FipwPtg/ngg+ivlAfgPI3AxVhwO1shbpKQj+l523uv4eRfAdmh4dnyFtAgmv
LyoOPifYbWeHmsDNh/GNjIFAGMFPTQMCNgRfpHJSydkvUPcHmUDNV3FY8cJD
77+iqUMgKHw2qTqcPOy0NnOdqcMpEG2nDuc38/qvn+KqCef/ePv6gGWzFsT8
qyZwPiz8YXxQMpi508ghGRQ+EZoQ+oYhJF7+qDvsB/lfxBAeni0ge47qwPkm
IH8Z6zicANl7TxvOR0/PAJ/wQI0=
           "]]}, {
          Thickness[0.06153846153846154]}, StripOnInput -> False]}, {
       ImageSize -> {16.255352428393525`, 22.548413449564134`}, 
        BaselinePosition -> Scaled[0.3145879661396626], 
        ImageSize -> {17., 23.}, PlotRange -> {{0., 16.25}, {0., 22.55}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}},
  FrameStyle->Directive[
    AbsoluteThickness[0.5], 
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
        
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.010\"", ShowStringCharacters -> False], 0.01, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-15.424948470398375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-15.01948336229021, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.73180128983843, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.508657738524219`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.326336181730264`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.172185501903007`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.038654109278484`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.9208710736221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.716898269296165`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.429216196844383`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.02375108873622, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.86960040890896, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.736069016284437`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.618285980628055`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.41431317630212, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.126631103850338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.721165995742174, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.567015315914915, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.433483923290392, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.315700887634009, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.8971199848858813`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-15.424948470398375`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-15.01948336229021, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.73180128983843, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.508657738524219`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.326336181730264`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.172185501903007`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.038654109278484`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.9208710736221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.716898269296165`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.429216196844383`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.02375108873622, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.86960040890896, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.736069016284437`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.618285980628055`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.41431317630212, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.126631103850338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.721165995742174, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.567015315914915, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.433483923290392, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.315700887634009, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.8971199848858813`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}}, {{{-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.01\"", ShowStringCharacters -> False], 0.01, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       14.22097566607244, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       14.508657738524219`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       14.22097566607244, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       14.508657738524219`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  
  GridLines->{{-13.815510557964274`, -9.210340371976182, -4.605170185988091, 
    0., 4.605170185988092, 
    9.210340371976184}, {-13.815510557964274`, -11.512925464970229`, \
-9.210340371976182, -6.907755278982137, -4.605170185988091}},
  GridLinesStyle->Directive[
    GrayLevel[0.5], 
    Dashing[{0, Small}]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-Log[1000000], 
      Log[200000]}, {-Log[2000000], -Log[50]}}, {{-13.815510557964274`, 
    12.206072645530174`}, {-14.508657738524219`, -3.912023005428146}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }]], "Output",
 CellChangeTimes->{{3.763117754776325*^9, 3.7631177747497063`*^9}, {
   3.76311780986193*^9, 3.763117894290977*^9}, {3.76311806921491*^9, 
   3.763118092453218*^9}, {3.7736368526752243`*^9, 3.773636859762065*^9}, {
   3.7736369348950253`*^9, 3.773637025290494*^9}, 3.773637138066972*^9, 
   3.876908740691549*^9, 3.8769087713718853`*^9, 3.8769088215641236`*^9, {
   3.876908852797737*^9, 3.8769088657494555`*^9}, 3.876908899809718*^9, 
   3.8769089476507063`*^9, {3.876909093628542*^9, 3.8769091577803087`*^9}, {
   3.8769091977087355`*^9, 3.8769092264568768`*^9}, 3.8769092714903793`*^9, {
   3.876909381949959*^9, 3.8769094390632*^9}, 3.876910138809552*^9, {
   3.8769103206897907`*^9, 3.876910342168481*^9}, 3.876910380263464*^9, 
   3.8770655266730256`*^9, {3.877065895264962*^9, 3.8770660065687046`*^9}, {
   3.8770660391946535`*^9, 3.8770660479832115`*^9}, 3.877611004566871*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4eb9b1d4-6f9b-4a9b-9c9d-1073d821ea88"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"normalization", ":", " ", 
    RowBox[{"w", 
     RowBox[{"(", "\[Infinity]", ")"}]}]}], "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7621621813235617`*^9, 3.762162190586637*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e75016cf-e7ff-491f-bdcb-bb8042aaf684"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"ClenshawRatChebScaled", "[", 
    RowBox[{"solcoeffs\[Alpha]", ",", "x", ",", "Lscale\[Alpha]"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "50"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "50"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.01"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(q\), \(2\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(w\), \(*\)]\)(\!\(\*SuperscriptBox[\(q\), \(2\
\)]\))\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7621609413615923`*^9, 3.762160941937419*^9}, {
   3.7621609755043373`*^9, 3.7621610960599337`*^9}, 3.7631175232451887`*^9, 
   3.773637075171421*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"d7ca0c45-a47f-43a6-b6e6-2adae3581072"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVVmk4FAobRUMqrm0UmlxSWa5khuy8r31KpWSfaOwj+1hCREhk35UlorLd
bMmVKJRQUdKGRGSvpsWSks/34zznxzl/znN+nCPp6GPmwsHGxla/jv/zzpTV
kkLxWp2Jwr+0LFsjoZFb9m8vRgoEsMsvEimR0BZ8s1SGcQXSUrOP1vpEQIbK
xAne5BvgKSZGscg9C52Kfm5cjGqYrC0JLH8TDmHCa/+tFdVDt4Kjhpd8OGSn
G+r8TmqEXJPtQ8apYVDNl9ixHNoMZUVhHzLZw6ArsZ+64HYPKugxlZpnzwAr
hmcquKIN5k+Jb08lnIHwjmrZpaIOkPA38dbICIVsXLz5PekRZF3OjPF4GAJS
EZe++sV0A6dhf5a5WwjUtGgps0Ifw93LjX4Gf4VAt0Z007xbH8yShDr13IOh
Ukvo7P7qZ8DoOPYpmhQMX4ecrwRUPAdu9Vu6ci9Ow1kx7g/fil4Aiy/BIO3A
aXjQZLOBkj8ARmz8wUPcp2GzTeUuv5yXYB75yTSvJwhyco64fUl6DYMRVyN7
zYNgRKUoTiH+DZRx2eQtkIJg16uv5V4xb0HQ0urp8mQg1BCz5udCh+A6v+UF
8chA6Ekb8pt2ew/DB4gdag8CIC43uzuDPAqL8UtlYbkBIM8AW6XqUZCRovnM
eAUAc2PaGWbFGCgqvDrJQQqAP4bKrayicUBlk+1Po/2hWPjdkVTxCbi1JCk3
e9IfDD6ef78vfwKSeo3nn2v5Q0LMazafnI/AMccyHV1mgkhHqP6npCmovPyY
8U8IE5rTpQYSt0wDx2Z66RNbJtg7PnGWj5+Gqq1ijezaTChlF4/1iJmBjvHp
ZsENTCBjW9dM6BzI3NGeOpzlBwdbNh6ZdPsCmWnSkm29vkBec1zYyvoCwW9o
UncafCFR4mSvlBYLjhvMjogV+EKA451A8wcsmNG/uG2jly8YTPo+aBj4Cn9k
+BY0BHzhw6d3DsEL36Eqn5w7+twbXiUnNKSq/4CwgS4GrcIbevapbyoP/wFG
lgJetGhvqPPLrHnLuQCsZX4cUfGGcwsH1zS2LkLA3fnbeSVeILHamL+qsgz5
5Zt+VKV5ArHQhSV8ZhmSdkU7K/p5AjcIGSjcW4bYh8qD/Mc84Uuk95y98U/w
3B/qPCbgCa2E3Rr3rVaA2B41npLjAXY86a+jgn9DebtQb1vtKXjKq7KJYMeG
f4XkjHuLuEO/iWBubxgbCiZm0aw43OFN/Oc9l/LZMMTPuNtrngETnDcMFIbZ
UEXg3bhkGwN+r26LtKaxY3vSbc8sTwbIff65WGXDgSdW+4jSj90grrdlwsKS
gMLWFeo+Ja6QzHPZXyKIgAOmTG/udFfIPBjEMZdFQIcx49F7ka5wpVNBIvIl
AY1bNgjF2bvC7dYrtApzTtwzXU8J2O4KH2+e6/9jxoWdMotr/pddQC/F8P4N
U24c4XoZLlLpDJEHb5X3e3PjQy5V138KnKGVUypjNYkbn8T+HjNLcQaNMDbX
40+4cetCQNeIvzMouTdvWaNuwsxHQrMT2s6wS59sZam3GeX6LU6fe+kEXEuk
z4T9PMj0kKjvF3ACg7qE1/vMeTA5puicJJcTRHmt3Lf158HLzIjqiBVH+DP+
OqOmlgfF5qDUfdwRlp6lq59Q4MXnLXnOrAZHmK7gPl8v/RdK3HMQuWnnCC77
VnjJvPzYPnmbKtXoAIeGLlwTEefHE4bVooeqHED5grA22z5+JHqGjUcVOwDh
vaJn31F+lCmumRdNdICryW49Xpn8yM3vfHvWwQHefxqIrdgugEctHGGNzwFs
qqrXpOQE0X/vWrhBIB3QWjtni6YgHmu+XPHTgw4yhMcK300EsTB+8E6TIx2W
aZN27V6CyIppUbY9SofsLTvu0msF8cVv9ZNi8nR4cepicIGaEHL658fyPj4J
h2Vdvm41JmKcsFfInnv2sJIQ2PzOkoi98aK2wjX2UPb5/PlS13Vdx81ZqNge
CLeui1JiiajX1pClFW0Pd3SmdQ8/JGJmSdZLpNrDHnOP9Gh9YYw9wOz6PWAH
bBF+SizYiiOdxRZVyyegbiA8sFtNBNlTki06nGlQdt7Z8cMBEVTo/pr0zooG
hSompr9sRbDyH30iwYQGF3NFZPeGi2Dh2EpbIJkGTifqh1PbRJBRMlk188cW
iBPT+tYHRfF6QEcKId8Wgr4fF5yiiWHAwOxsxogNaArKVRMiSBh1M/rFx3PW
0Mtu2/00hYRC8qU3uk5bA/1r/Hh2EQnVmu+8q/eyhphnM9tk20motKxiWGKz
7k8ujzzMuQN3GzOHJsjr/i2yZtkJO1BJd6/i7LgVxBBkFqRzxZGDr+d402Er
cPuVXnDNWgLpJ9ruhapYQuaR+Y4QugQG06b0mxUs4X6x4exhhgQOy47vZZe2
BBHqssriaQlcJEaQCrZZQlem3TOjHAl8RdrcSfxpAbIKMhumX0qgdswn5p+7
FjBHb2HIHZdEmZkSnmyqBfh0TilVH96Jm9/Q1R54mcNFW67dq567UDr+alxm
jxk4PTrjSmbswYfR40/czxyDto2ixzxsZPDfeh9HbrujQBaIzJ4JkEOeq/19
ZZeOAP27tvwRT3kcPJWgwXx7CIoLH5KWkhSQ14fo1CVrAvXJGkP9ZorYQ6od
/LvmAATc0T5acIiMBjJ6wyNMKtzrufYtnkZB1oWyeaamMbgbq7e4WyvhVbO8
PHMlI8gvIzd4nFLGoL75FlQwhLTvLed8T+9HzuVOUUkDA5isCAxiMFWw6b6+
/K4z+vDAKD03KkoV5faJ1XDV6QG76eCHlEg15NniL2BC0AM23dvsRSHq6Hlq
9miLiy7EbVs63H9BA1N1uW1SHyL42jq1L0VrYrhL95SoBsLYOWVnyNJC2ylV
2WwbAGLGpcH4Ym0UdhX3k7XUWd9JuZBHeTq4g2au+4ypDW3Mvw2lKwFzglX0
nlzUgkKJIpK2OWKVdM+n+lZNaAlbYWM8Q0xVyf5ux64JkiYbf0tZ6aK4BWj/
1tGAW32yCW8HdPFX5sctyhnqkNj5R1HCTg+Nm32u539Qgwz/mVP0YT2Mzc8p
FTZSW/8z4nw7bfRRhnXTb7JeFcplOXsCRvVx6FBO2CRJFbh+sIu22RvgtiY1
+6xsFbihWHu2cMoAO+jmsne3qICsY8WRVS9DlC4h87XG74ehA011FnOGaMF+
Pq1NeD/0l4TuBX8jLD2vXXuyQBmW649p7fxmhII+0kVNZGVY+4/ZEOttjJET
DnF2T5TARNHIMGzBGKX7gi16HJXgkd0+dw9/KnJkSivLEpRA0InRXBBIReXV
p28uciiBPaOY99lpKvb3D3fMsynBIlOoTjmMiqOS8561qxTYFbe0shpDxXS1
d9w6SxSIrLuXmJpNxVLLMGvnWQpobDxa09BExdq+iKGJZxSI5YnnmG6molj3
NznTPgo8F2g3F2ulYlVUfmvTUwowSMo/z7ZT8VW8aV1KDwVyyCJ61MfU9eLN
u3UeUOAHbfTF4DAVbYtY18sbKYAOont431Nxp2ofWeQ2BRJczYJhjIo+fgNr
sbcosNPvAan0IxU1U/hcXGopcCy2zMXrMxV7xphmuyspkJ8w1niFRcV/R2p+
ZJVTYDpVbHP/NypKJqe85Spbz5OXeFNliYo/AudPzZRS4EnRQzb3n+t5Ag5s
o5VQYNv1P2Z5v9b1OgLX02IKOFaqXnu6SsXLxbyqUESBmzW+S2trVFRsPF5R
W0iB/wEnSAXz
       "]]},
     Annotation[#, "Charting`Private`Tag$28247#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(w\\), \
\\(*\\)]\\)(\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\))\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50}, {0, 0.01}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.762160983080184*^9, 3.762161097798435*^9}, {
   3.763117520628883*^9, 3.763117523669396*^9}, {3.773637072156988*^9, 
   3.773637075269895*^9}, 3.8776110054344873`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"a616a1b0-6608-4bc8-9e75-dcbb8d3ae4eb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Newton", " ", "potential", " ", "for", " ", "w", 
     RowBox[{"(", "\[Infinity]", ")"}]}], "=", 
    RowBox[{"1", "/", "10"}]}], ";", " ", 
   RowBox[{"factor", " ", "of", " ", 
    RowBox[{"(", 
     RowBox[{"4", "/", "3"}], ")"}], " ", "is", " ", "for", " ", "TT", " ", 
    "approx"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.762161793622332*^9, 3.762161804390272*^9}, {
   3.7621621971141033`*^9, 3.76216219853827*^9}, 3.763117561023631*^9, {
   3.7740094725609903`*^9, 3.774009481399838*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"bf7b01cf-2ac5-4824-a1fd-0d0927e47287"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CC", "=", 
    RowBox[{"Lighter", "@", 
     RowBox[{"Lighter", "@", 
      RowBox[{"Lighter", "@", 
       RowBox[{"Lighter", "@", "LightGray"}]}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LG", "[", "names_", "]"}], ":=", 
   RowBox[{"LineLegend", "[", 
    RowBox[{
     RowBox[{"MaTeX", "[", 
      RowBox[{"names", ",", 
       RowBox[{"FontSize", "\[Rule]", "8"}], ",", 
       RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
     RowBox[{"LegendMargins", "\[Rule]", "5"}], ",", 
     RowBox[{"LegendFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Framed", "[", 
         RowBox[{"#", ",", 
          RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
          RowBox[{"Background", "\[Rule]", "CC"}]}], "]"}], "&"}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "\[Pi]"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"4", "/", "3"}], ")"}], 
      RowBox[{"Quiet", "@", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"q", " ", "r"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"q", " ", "r"}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", 
               SuperscriptBox["q", "2"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "10"}], "+", 
                 RowBox[{"ClenshawRatChebScaled", "[", 
                  RowBox[{"solcoeffs\[Alpha]", ",", 
                   SuperscriptBox["q", "2"], ",", "Lscale\[Alpha]"}], "]"}]}],
                 ")"}]}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"4", "/", "3"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"1", "/", "r"}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.01"}], ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3.4"}], ",", "0.4"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", "Purple", "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Dashed", ",", "Magenta"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"MaTeX", "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", "\"\<\>\""}], "}"}]}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<LM Roman 12\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "17"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dotted"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LG", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<V_{\\\\ast}^{TT}(r)\>\"", ",", "\"\<V_{cl}^{TT}(r)\>\""}], "}"}],
        "]"}], ",", 
      RowBox[{"Scaled", "[", 
       RowBox[{"{", 
        RowBox[{"0.67", ",", "0.37"}], "}"}], "]"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Newt2.pdf\>\"", ",", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<quantum-newton-potential_plot.pdf\>\""}], ",", "%%"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQfVR+1b4D7G8ci/6mHgPRa97fOAWib6jnngPRzk2f
roDoH2oW90A011pNoYNAWumyvjiILjmjLAeiy5beNwTRck90qg4D6W2h7dUg
WqY31maJ7BvHjtQkMP2mQtUdRPtscfMA0Tqp2/mi5N44hmk+FgTRihlHRUG0
mUOuJIg2llG1nffojaOnRIQHiL7zUsYHRH9TqgkB0beKDRNA9KHdamkgetdU
wSwQvcg3OhdEey++XwSi3W6uqQTRMj8Zl4PotLlRYHry+w1XQbTRQ/9rILpg
46usV0Da3zk6H0RP/vijBkQ/eKVWD6KTcoRWg2in0yvWgcVZJm0C0WUBpptB
NADVIrRy
  "],
 CellLabel->"In[26]:=",ExpressionUUID->"fe855fc9-bfb7-4fa8-8fc9-07c85847c1a6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVjnk4lGsfgIchRWQpZR8mja39uArxPFJJVF+hpKioSCidpIWIIlmOpCwt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         "]]},
       Annotation[#, "Charting`Private`Tag$29135#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwdlXk41Gsfh2eQZMtSjn0bS7ZIWoieJ5FIEaJXm1R0kCiSqFRKQgdHcjhZ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         "]]},
       Annotation[#, "Charting`Private`Tag$29135#2"]& ]}, {}}, InsetBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.0326477309826967], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGInIGYCYtc1R5cz3JB1COcUazfOV3KA8avv/7hlXK3k
sCPYKuL/cVkHd5D4CiWH1DQQQPBFKieVnGVB46vIOihfexTMMEfJwcQYCC5L
wfnqn1RezjopAecr7FqwL/WdOFw/mH9OHNW8JQh+Fchd2ph85wnNQmlRCP7e
/Jq3M1WVHFoV2FXPTBF3uO8a7zhLUckhSjVC5tweBH8mGEhAaEklh4Pd+5pM
mCUdVn57WXHmgyKczx8bcN9oOYKfDg4HRYi+nRIOD0DmGSpC6IkSDitA+gUU
HbZ6bbCYU8njsFZIhy+9TggSHsbsEPdmKTrIbBSbz6TADgn/fkWHwuUlG/7x
szuAlS1G8BlAYAOCLwwKlyeKDs3itayZbBxw/yy/tfyxoTM3nN8ClueB8+eA
3HsTkw+LfxR+vZIDjyOf14yVPPDw/r7v49b0a9xwPsw+GB/s350cDv9BYL6S
w3Xe22KpZhzw+L4B5rPA+WD1P//Yw/jiTTJTDIJ/28PMe1H7OPu8zi9U/pqf
cL5Fkq4d64HvGHxYeoDxYf6FxNtPOB9mH4r8MwZ4+IDd/43B4ewZIPijCPUP
IyQ9TFeExGcxO0TfMn5I+ljMDonXBD6I/GZ2B/sSx9rTd3gduEHh+ZIDzo8A
pcc/nHA+RB+XQ29Etz9jAZ9DASi+z3M5HACZq8zvAHLGGR9Jh9uasmv+H1aA
iD+Wcni/aL3C2R+KkHiQkIGnZ3C6i5OF+wcsv0MWnj9g+R2szg/Bh6UHAAWN
qrc=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYAJSjNCxZiR+MSKE8OmhZnE2EVPN1PLLwCh
NgKP
            "], CompressedData["
1:eJx1lGtIFFEUxzcNY7+k+MiwHd3ZmVl3I1LWR1lWx9K0pXB1pSKysnwkPQxK
stIwyowsMg3bVQvTDxmuFaQ9BM2SSEtDE8VENHx88EVqUktatnfuzr0UeOAy
/Gbm/s8595xz2cNpsUmOMplsiW0ZbcvBtrzuH9B+NGjBJd4woPvJwfzkeGNI
hRaCQ+tji8LUhHc2L9tUkq7G7y9R9l/9yK09nLLbuYIzbVdYwvVpmZPmIMp7
5CtyA/wob8u/7JrsZecgNfRpGcuCUQmH4mJ9y+Q8OKO4IpVYZ4QjPFX+RNnW
szjLkLVzWF+vhAsD1t6AKg6qXdcsT7lIWdxXSZnrHjTKLEocxzMOIi3vHsqa
lbCr4/b+P448VP4YzWg1sJAY37fdMUPAfp6y0N61e8JvTgCT2WYhHOGRhAfd
gdE84ay5Dac+XeP//X6LsscN/djSGh5ieldlJswI2P9KDu4i3S/ekBe6oy7Z
gQOfurKGpLXeEIDsuwr/Z2Ugvel5hPmeChaQDTD4fZQK4iY7p01vGJxXIbso
i/ULpyye12bKon8di/0/ZrB/joXZhunalCIGn78nC7+R/y2UDWg/Sznazq3I
FCx+tirI+Uos6ldQFvtngQULiqtfAV8jDoYVx6gIi78d58Ad5TGswPXJ5sl3
sW49lHG9BKJvQOdeQNmU73w+uIqyqNdIGT/tdbLa938WwHeGHy2WM/ChaWt1
ar8AgSgPI+VM1G/HGNCjvu8SyPlK+hKL85ZAWeyTEt7ul4GjaVM5LXG8vT8Y
UKB59udJ/SWeuHoiT7fRm8SrQ/EUCnh+hwVIRTqzAs53XCD9WFrOvZpPURMe
3Ov5oiPbl3DU6yxm/XsNYayjgTu5Ofs6SymPna71mBvnCYs6jTwMof7/pgEH
+XWfIyd5+IXumyENNNe9vOnkIuWhgaRkmznxYBbz1JD7QGIezW0f5bNoDuo5
+xxpyHyL8+WuJSzdXxLXrLO+TdRroQTptHDw//34F6IOWFY=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYAJSjNCxZiR+MSKE8OmhZnE2EVPN1PLLwCh
NgKP
            "], CompressedData["
1:eJx1lHss1WEYx4/LNH8oM6bm/I50fof4ndvvcJxWzMOm2zLCmrU0ipAiKyvF
0kVtaN3cman+0BZhucTQRYYQpiQMSUsuhQ7ZJJ33/M5532nzbO/effb+fs/z
Ps/3eR+7Y7H+4UY8Hs9AswI0y1CzBm0SQxULLJgH+40ofguhvcmrNEqgAFe3
Bv8sT3vMB1o3uOfH28O3k8xithnh8dAHfS4/Wcyt2u/Fa8+7GMyXl3eeeddK
2DJ9/6RxpY6V9lAmGr9WOOMEIYH+DkWmNIwHWdf0jDpBQ2ziTO5XIebZh2Vb
O/vXZx6ybiH49tw98veLE1waWRpwfiKEsOCh3UabGczWme9NI70IXzfzLcvw
ZmDIkSpZfSYEFapDKAM+yI8RDZWqpddhkwzn54KIu+c+MXR/ODQtWxaBi7PG
eiWYk1C+E1LM2njbZGvPtxMuRfn7yODggEaYeRH8WYwfLaiQQHauxj4JoFwa
88igQAK2dUWN4VIBdCBLl8CekuZi3hIFycbNt1mVBFaRjVCgRPf/LIbAmd65
nFcUV1/J+qzVb5jBHILy7Cc8fbbKarmd4eI/pSDjZsrh3noG1I1zVRFZFPAL
jzq2lzOwguJ7EPZD/9sR9tWx2M5Wfaqa4fLo4OP66lnr302MuQaujrXkiKHE
QrwxYpgPmXc2XXSdIhx+QmMmUrBMuHeuc5wPOahuW2T4XFvPOMKcXjLsf6F2
IHXFSo6Z04uwdhMTdtaaXFd/PqjR/0o5OMzT3/NMKahAernJuTgBhBNRv0VT
8KvcLzpPJcf11fvXc5e2L2SYI2NnU9pc9PelwNg01fb4D6muPyiufm+lWH89
T984nabYJcD3VaDtvoh7nx5yiEJ+1br+9JLjfrRBeiUTdk8Ieqw0YzHHlaQN
RpYTvoL6r4XldCsgPIn6ZorGPIbe6UsaXiRROyLesGCI8oihuXnTyEJr3fNb
JuY0l2c9q9OVBpRmbi2L54Ge6b6xAN4Q4fNN1d65DUJOj2YWv++PFvOeXX2E
9fNLz8UTe6WrcyzkIz9tQvh/Pv4DNCFyaA==
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWaBsBiifAY3NCJVnxsPGpZda5gyUXlq7AQBR
QgJn
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYCYv7YgPtG6koOfRHd/owb2BxQ+ewO/8FA0eFF
7ePs82/YHVZ+e1lx5oGiA7cjn9cMTQ6H6vs/bhlzKzj4P/G8ZCrM7fDANd5x
1kVFh16Q/g+8Dt02nrvSmJQctnptsJhjyQc3/wwI9CD4S24tf2zYzA/np6cB
gZuAQ/nhba4z3yo69IPMmyDgsCe/5u3Mowg+AwhsQPCdJzQLpa1SdFD/pPJy
VidUfauiw0wQiBRwiFGNkDk3R96BB+T+TB6H+yD3fpSHqF8p6LBWSIcv/Z+8
g/uao8sZfiD44GCIF3I40L2vyWSxPMS+DUIOrQrsqmdMEHywv87Iwfk1oPDJ
loPrh/Fh5sP4YP8+E3RwBYlXyDkcBNuD4FeC1HULws2HuX89yH1x0nD/tYPc
IyIN9//2YKuI/+zS8PBZA1J/TwrOl9+1YF9qH4L/pi2320haCh7+MD4sfmB8
cLg38EHCI1nKYSlI3pkP4s/9Ug4RoHD+w+tgYgwEwXIOMhvF5jMpcDuIVE4q
OXsEap4zB1w/OH38ZIebD/E/gg9Ln6jyrHD3Fy4v2fCPnxXuPxgf5n8YHxY+
diWOtadlWOHhB/EPKzx8weF3ktNhB0j/cqj7H7Chxqc9E5wPDr8CRrh+cH64
zABPHzA+LP3A+LD0BdOPkt6A5q9B44Pj5Zi8w5d9H7emT2NzCHl7+eOMg/IO
AWDz2ODpG+Z+cDqLgOVfVocZoHRSqQjVzwrJX2sV4eEDy18wPiz/wfiw/AkL
f/TyAwA0IdF3
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4gjx7RcZzpk6+D/xvGQqzOCAwg9mcNiol7eY
8Yypw4HufU0myQwOf7+VPpiz0dThOu9tsVQzRgfVJ83zzs4yceBy5POakcnp
4HOC3XZ2qInDWiEdvvR5QnD+GRDoEYfzZ4JApIJDSuwdN2YPU4dwTrF243ol
hwnBJSrT15s6uExoFkqzUobbD5bPV4a7z8QYCIoRfPc1R5czdCD4KtceBTPM
UXb4svNW19+jpg4fFq1XOLtDGe5+GL/H6xWLyUQEf8YE/iozbSj/hZLDNBBf
2tThtqbsmv+HlRy2mP84lMJl4uAMcl+XAsS8i8YOMaoRMudipOF8mH9h/LMg
fo6Ag8y8OM3TE2DhxQoJj6WmDjPAAfLPHszfiuDD/IPOh8UXAIpzw0g=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4vrfVgXnflg6xKhGyJyLkXaA8UPeXv44o1HG
YcZMINhp6bBWSIcvfZ6sg9cJdtvZrgj+tAn8VWa7LeD851na36bHWjj0RnT7
MxrIOBiDgYVDiwK76pkQaYct5j8OpXAh1DOAQIM5nO/Q9Oj4jGwEX2LqFc4M
JQR/QnCJyvT3Zg4Huvc1mTyWcXiSuPCayXkzh/Q0IHgm7VCwpvt2xgIzB/c1
R5czVEg58LipljJ1mTnMAvnjpgScHwTy30EEH6JewiEl9o4b8wwzBzcQP0LC
gdd//ZTUFQj+wbbl4acOIfgGWiuFLxxB6DcBefeymUPV/R+3jL0lIf55beYw
HWy/FMS/AuYOb9pyu412yzj4gMIzFcEHh88sBP+G0CfH88vMHeR3LdiX+k4a
zgfLWyP46p9UXs5aKeUQo+D4MXkOVD0flN9jDvEvo6TDn2+lD+Ykmjv0geKn
QMwBFGxpYuYO1SD3rhZ0iBDffpGBz9yhHxx/gg4rXnjo/Wc0dxCunFRyNkUA
le+C4Ps+8bxkKswPCS8Nc4eS5SUb/vXzQcLLCcGHhDeCD1Y/w9zhDAjoCDjU
gdLfCnNIODkIQsLnqjkkff4RhrrXwmEdKD3IQeNHwgLiXz0Jh+ug8FCzgISP
tCTEPA0Lh4Og9OIs6VCyVfT3aT0LiH09kg7LQe5PtIDHD1j/NAuHFJA9y6Qd
kkHp4YaFwwPXeMdZE2Ug+mQs4fEDDk9HBB+sPgLBB6uvsYTo3yjjoPGWd5/B
TEtI/ghA6N8ebBXxn13G4ZZ0TaKRqSXcPTA+xH4Efw3I//ck4fZB4kcSkh5b
EHx7UPrbjeDD8veXfR+3potJOaDnfwAU8azn
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4j/fSh/MOWjjcAYEesQdYPwHrvGOsyZKOUjM
i9M8vQDKN5RzONK2PPyUko3D+0XrFc7+UHB4krjwmsl+a4dwTrF243wlhy87
b3X9ZbV2+ACS36Hs0OP1isXkoRWcD7bnDIJ/XeiT4/ljVg4q1x4FM8xB8N3X
HF3O0IHgC8QG3DcqR/Ah9ilD7L9v5bBWSIcv3U7ZYYte3mLGP9YO90HuVVR0
sKmMWGFqawPhF8rA+TD/wvhzZgLBTR6HKRP4q8y8rR1MjEGABUI/tnJoFq9l
zXRjdKj/bVVw7oSVA1i6mAHungPd+5pMkhF8/yeel0yFEfz/IFD/3x7m/xkg
+2b+s4eFD4y//IWH3n9Gazj/y4aA7Fnp1lD3MjmkxN5xY66wdpDeKDafSYHZ
gcd//ZTUDhuHFpD72Hjg8femLbfbaLewA3r8AgDIS+aa
            "]]}, {
           Thickness[0.0326477309826967]}, StripOnInput -> False]}, {
        ImageSize -> {61.2504707347447, 24.514789539227895`}, 
         ImageSize -> {30.62523536737235, 12.257394769613947`}, 
         BaselinePosition -> Scaled[0.3153626326466916], 
         ImageSize -> {31., 13.}, 
         PlotRange -> {{0., 30.630000000000003`}, {0., 12.26}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.0326477309826967], 
         StyleBox[{
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGInIGYCYtc1R5cz3JB1COcUazfOV3KA8avv/7hlXK3k
sCPYKuL/cVkHd5D4CiWH1DQQQPBFKieVnGVB46vIOihfexTMMEfJwcQYCC5L
wfnqn1RezjopAecr7FqwL/WdOFw/mH9OHNW8JQh+Fchd2ph85wnNQmlRCP7e
/Jq3M1WVHFoV2FXPTBF3uO8a7zhLUckhSjVC5tweBH8mGEhAaEklh4Pd+5pM
mCUdVn57WXHmgyKczx8bcN9oOYKfDg4HRYi+nRIOD0DmGSpC6IkSDitA+gUU
HbZ6bbCYU8njsFZIhy+9TggSHsbsEPdmKTrIbBSbz6TADgn/fkWHwuUlG/7x
szuAlS1G8BlAYAOCLwwKlyeKDs3itayZbBxw/yy/tfyxoTM3nN8ClueB8+eA
3HsTkw+LfxR+vZIDjyOf14yVPPDw/r7v49b0a9xwPsw+GB/s350cDv9BYL6S
w3Xe22KpZhzw+L4B5rPA+WD1P//Yw/jiTTJTDIJ/28PMe1H7OPu8zi9U/pqf
cL5Fkq4d64HvGHxYeoDxYf6FxNtPOB9mH4r8MwZ4+IDd/43B4ewZIPijCPUP
IyQ9TFeExGcxO0TfMn5I+ljMDonXBD6I/GZ2B/sSx9rTd3gduEHh+ZIDzo8A
pcc/nHA+RB+XQ29Etz9jAZ9DASi+z3M5HACZq8zvAHLGGR9Jh9uasmv+H1aA
iD+Wcni/aL3C2R+KkHiQkIGnZ3C6i5OF+wcsv0MWnj9g+R2szg/Bh6UHAAWN
qrc=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYAJSjNCxZiR+MSKE8OmhZnE2EVPN1PLLwCh
NgKP
            "], CompressedData["
1:eJx1lGtIFFEUxzcNY7+k+MiwHd3ZmVl3I1LWR1lWx9K0pXB1pSKysnwkPQxK
stIwyowsMg3bVQvTDxmuFaQ9BM2SSEtDE8VENHx88EVqUktatnfuzr0UeOAy
/Gbm/s8595xz2cNpsUmOMplsiW0ZbcvBtrzuH9B+NGjBJd4woPvJwfzkeGNI
hRaCQ+tji8LUhHc2L9tUkq7G7y9R9l/9yK09nLLbuYIzbVdYwvVpmZPmIMp7
5CtyA/wob8u/7JrsZecgNfRpGcuCUQmH4mJ9y+Q8OKO4IpVYZ4QjPFX+RNnW
szjLkLVzWF+vhAsD1t6AKg6qXdcsT7lIWdxXSZnrHjTKLEocxzMOIi3vHsqa
lbCr4/b+P448VP4YzWg1sJAY37fdMUPAfp6y0N61e8JvTgCT2WYhHOGRhAfd
gdE84ay5Dac+XeP//X6LsscN/djSGh5ieldlJswI2P9KDu4i3S/ekBe6oy7Z
gQOfurKGpLXeEIDsuwr/Z2Ugvel5hPmeChaQDTD4fZQK4iY7p01vGJxXIbso
i/ULpyye12bKon8di/0/ZrB/joXZhunalCIGn78nC7+R/y2UDWg/Sznazq3I
FCx+tirI+Uos6ldQFvtngQULiqtfAV8jDoYVx6gIi78d58Ad5TGswPXJ5sl3
sW49lHG9BKJvQOdeQNmU73w+uIqyqNdIGT/tdbLa938WwHeGHy2WM/ChaWt1
ar8AgSgPI+VM1G/HGNCjvu8SyPlK+hKL85ZAWeyTEt7ul4GjaVM5LXG8vT8Y
UKB59udJ/SWeuHoiT7fRm8SrQ/EUCnh+hwVIRTqzAs53XCD9WFrOvZpPURMe
3Ov5oiPbl3DU6yxm/XsNYayjgTu5Ofs6SymPna71mBvnCYs6jTwMof7/pgEH
+XWfIyd5+IXumyENNNe9vOnkIuWhgaRkmznxYBbz1JD7QGIezW0f5bNoDuo5
+xxpyHyL8+WuJSzdXxLXrLO+TdRroQTptHDw//34F6IOWFY=
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYAJSjNCxZiR+MSKE8OmhZnE2EVPN1PLLwCh
NgKP
            "], CompressedData["
1:eJx1lHss1WEYx4/LNH8oM6bm/I50fof4ndvvcJxWzMOm2zLCmrU0ipAiKyvF
0kVtaN3cman+0BZhucTQRYYQpiQMSUsuhQ7ZJJ33/M5532nzbO/effb+fs/z
Ps/3eR+7Y7H+4UY8Hs9AswI0y1CzBm0SQxULLJgH+40ofguhvcmrNEqgAFe3
Bv8sT3vMB1o3uOfH28O3k8xithnh8dAHfS4/Wcyt2u/Fa8+7GMyXl3eeeddK
2DJ9/6RxpY6V9lAmGr9WOOMEIYH+DkWmNIwHWdf0jDpBQ2ziTO5XIebZh2Vb
O/vXZx6ybiH49tw98veLE1waWRpwfiKEsOCh3UabGczWme9NI70IXzfzLcvw
ZmDIkSpZfSYEFapDKAM+yI8RDZWqpddhkwzn54KIu+c+MXR/ODQtWxaBi7PG
eiWYk1C+E1LM2njbZGvPtxMuRfn7yODggEaYeRH8WYwfLaiQQHauxj4JoFwa
88igQAK2dUWN4VIBdCBLl8CekuZi3hIFycbNt1mVBFaRjVCgRPf/LIbAmd65
nFcUV1/J+qzVb5jBHILy7Cc8fbbKarmd4eI/pSDjZsrh3noG1I1zVRFZFPAL
jzq2lzOwguJ7EPZD/9sR9tWx2M5Wfaqa4fLo4OP66lnr302MuQaujrXkiKHE
QrwxYpgPmXc2XXSdIhx+QmMmUrBMuHeuc5wPOahuW2T4XFvPOMKcXjLsf6F2
IHXFSo6Z04uwdhMTdtaaXFd/PqjR/0o5OMzT3/NMKahAernJuTgBhBNRv0VT
8KvcLzpPJcf11fvXc5e2L2SYI2NnU9pc9PelwNg01fb4D6muPyiufm+lWH89
T984nabYJcD3VaDtvoh7nx5yiEJ+1br+9JLjfrRBeiUTdk8Ieqw0YzHHlaQN
RpYTvoL6r4XldCsgPIn6ZorGPIbe6UsaXiRROyLesGCI8oihuXnTyEJr3fNb
JuY0l2c9q9OVBpRmbi2L54Ge6b6xAN4Q4fNN1d65DUJOj2YWv++PFvOeXX2E
9fNLz8UTe6WrcyzkIz9tQvh/Pv4DNCFyaA==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYCYv7YgPtG6koO9iWOtafnMDrA+KfPAAEPk8Oe
/Jq3M1mVHPyfeF4ynczkUH54m+vMt4pw/lohHb70ewh+9f0ft4xvKzo0i9ey
ZrZB1a9VdChYXrLh33lGh/eL1iuc5VB0MDAGgs1/7afPBIKb8g5nwOC3/Y5g
q4j/6nJw/lkQpSMD53/Z93Frepm0w3avDRZzKhkcYPwY1QiZczbMcL7MRrH5
TAnMDge69zWZNEs7cDvyec14yeEAMV/W4QbvbbHUbzxQeVmHFpB7j/E6/P0P
BPvlHEDUf3kBB/c1R5czeCjA+eDwCUfwZ4Dc/xPBF66cVHI2RNHBFhSeMvyQ
cNRRhNrHBwnPowoOqWlAoIbg7we5I5kHzjcBhY8xt0M4p1i78X8FaPhyQfj2
inA+ODw7EHywO94rQvyVzA3nv6h9nH1+DS+cfxAsLwCPD/VPKi9nvYS630UB
zncF+f+GDJwP0Sfp0B/R7c9YwA3nF4LjlwXOB8e/G4PDdlB4s0s7zD8xeUn2
sh/2b9pyu42k5eB85WuPghl8FOF8WPoDx6MYIj3C0icA/bJDSw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4hZe//VTXNUceBz5vGasZHZA50tMvcKZ4aTm
8GXfx63pYSwOMybwV5lxI/gvsrS/Tb+rCuenxN5xY76h6sAABlD1p1UdYlQj
ZM7ZMDtk5n9oPTlF1cHEGAg2/7dn4eyST/ZTdTgDBr/tf719fcDysQqcH3hL
uiaxCJM/YyYI/Ifzm8VrWTPdGBxgfPVPKi9ncTI67HBoenS8QsXhRe3j7PM5
jA5mNnuDpjWqOICsN/7MCDFXR83hTVtut5G1mMOJXTt62QzUIO4LFnPQVZT/
kmOm5uCx5uhyhgoEH+zfaWjyP8Qg7vqp6vDANd5x1kcxhwyQf6+oOtTc/3HL
+LWYg9zyFx569SoObQrsqme2iEHCx1vFQWHXgn2p68QcfoL8r6zioAFy/0oE
H2yfGIIPdu9uUbh+GH+jXt5ixhoEX7TH6xXLFQQ/ISRIfcFLFYcdwVYR/5eL
Ovz9VvpgjqCqQ19Etz/jBAQ/DQTcEHxI+Ig6GGitFL7AouowC+TPmyIOK769
rDgzQRkS/m1MDu6gcOhQdvgPBoyQcGhUdihcXrLhXz+Cnw4y/xkDnL/Fa4PF
nJ+/7SHxoeIw/8TkJdnLftg3shztN7yOxg9XhfMfRYhvv7gAGL4vmn5Ns/xt
D0tv66W36Z7K+WsPTp+yag5Lbi1/bHiYAZ6+t4Psq8RM7wC7U1tO
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4gjx7RcZzpk6+D/xvGQqzOCAwg9mcNiol7eY
8Yypw4HufU0myQwOf7+VPpiz0dThOu9tsVQzRgfVJ83zzs4yceBy5POakcnp
4HOC3XZ2qInDWiEdvvR5QnD+GRDoEYfzZ4JApIJDSuwdN2YPU4dwTrF243ol
hwnBJSrT15s6uExoFkqzUobbD5bPV4a7z8QYCIoRfPc1R5czdCD4KtceBTPM
UXb4svNW19+jpg4fFq1XOLtDGe5+GL/H6xWLyUQEf8YE/iozbSj/hZLDNBBf
2tThtqbsmv+HlRy2mP84lMJl4uAMcl+XAsS8i8YOMaoRMudipOF8mH9h/LMg
fo6Ag8y8OM3TE2DhxQoJj6WmDjPAAfLPHszfiuDD/IPOh8UXAIpzw0g=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4vrfVgXnflg6xKhGyJyLkXaA8UPeXv44o1HG
YcZMINhp6bBWSIcvfZ6sg9cJdtvZrgj+tAn8VWa7LeD851na36bHWjj0RnT7
MxrIOBiDgYVDiwK76pkQaYct5j8OpXAh1DOAQIM5nO/Q9Oj4jGwEX2LqFc4M
JQR/QnCJyvT3Zg4Huvc1mTyWcXiSuPCayXkzh/Q0IHgm7VCwpvt2xgIzB/c1
R5czVEg58LipljJ1mTnMAvnjpgScHwTy30EEH6JewiEl9o4b8wwzBzcQP0LC
gdd//ZTUFQj+wbbl4acOIfgGWiuFLxxB6DcBefeymUPV/R+3jL0lIf55beYw
HWy/FMS/AuYOb9pyu412yzj4gMIzFcEHh88sBP+G0CfH88vMHeR3LdiX+k4a
zgfLWyP46p9UXs5aKeUQo+D4MXkOVD0flN9jDvEvo6TDn2+lD+Ykmjv0geKn
QMwBFGxpYuYO1SD3rhZ0iBDffpGBz9yhHxx/gg4rXnjo/Wc0dxCunFRyNkUA
le+C4Ps+8bxkKswPCS8Nc4eS5SUb/vXzQcLLCcGHhDeCD1Y/w9zhDAjoCDjU
gdLfCnNIODkIQsLnqjkkff4RhrrXwmEdKD3IQeNHwgLiXz0Jh+ug8FCzgISP
tCTEPA0Lh4Og9OIs6VCyVfT3aT0LiH09kg7LQe5PtIDHD1j/NAuHFJA9y6Qd
kkHp4YaFwwPXeMdZE2Ug+mQs4fEDDk9HBB+sPgLBB6uvsYTo3yjjoPGWd5/B
TEtI/ghA6N8ebBXxn13G4ZZ0TaKRqSXcPTA+xH4Efw3I//ck4fZB4kcSkh5b
EHx7UPrbjeDD8veXfR+3potJOaDnfwAU8azn
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4j/fSh/MOWjjcAYEesQdYPwHrvGOsyZKOUjM
i9M8vQDKN5RzONK2PPyUko3D+0XrFc7+UHB4krjwmsl+a4dwTrF243wlhy87
b3X9ZbV2+ACS36Hs0OP1isXkoRWcD7bnDIJ/XeiT4/ljVg4q1x4FM8xB8N3X
HF3O0IHgC8QG3DcqR/Ah9ilD7L9v5bBWSIcv3U7ZYYte3mLGP9YO90HuVVR0
sKmMWGFqawPhF8rA+TD/wvhzZgLBTR6HKRP4q8y8rR1MjEGABUI/tnJoFq9l
zXRjdKj/bVVw7oSVA1i6mAHungPd+5pMkhF8/yeel0yFEfz/IFD/3x7m/xkg
+2b+s4eFD4y//IWH3n9Gazj/y4aA7Fnp1lD3MjmkxN5xY66wdpDeKDafSYHZ
gcd//ZTUDhuHFpD72Hjg8femLbfbaLewA3r8AgDIS+aa
            "]]}, {
           Thickness[0.0326477309826967]}, StripOnInput -> False]}, {
        ImageSize -> {61.2504707347447, 24.514789539227895`}, 
         ImageSize -> {30.62523536737235, 12.257394769613947`}, 
         BaselinePosition -> Scaled[0.3153626326466916], 
         ImageSize -> {31., 13.}, 
         PlotRange -> {{0., 30.630000000000003`}, {0., 12.26}}, AspectRatio -> 
         Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "LM Roman 12", FontSize -> 
                    17, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], RoundingRadius -> 5, Background -> 
         RGBColor[0.9703703703703704, 0.9703703703703704, 0.9703703703703704],
          StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"LM Roman 12\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "17"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, Background -> 
                  RGBColor[
                   0.9703703703703704, 0.9703703703703704, 
                    0.9703703703703704], StripOnInput -> False], "&"}], 
               ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "5"}]}], "]"}]& )], 
     Scaled[{0.67, 0.37}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{FontFamily -> "LM Roman 12", FontSize -> 17},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       GraphicsBox[{
         Thickness[0.5025125628140703]}, {
        ImageSize -> {1.9925280199252802`, 22.31629389788294}, 
         BaselinePosition -> Scaled[0.3178601052322368], 
         ImageSize -> {2., 23.}, PlotRange -> {{0., 1.99}, {0., 22.32}}, 
         AspectRatio -> Automatic}], TraditionalForm], None}, {
      FormBox[
       GraphicsBox[{
         Thickness[0.10070493454179255`], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGYC4juasmv+Fys4/AcBeW0HGF9HUf5LjpmOwxkw
kHOIDwlSX6Cp66D+SeXlrExpOP+Ba7zjrI0ScL6JMRBMFoXo69FxmAkCO4Uc
zl8Ne6NfreXAAAIOQg5zFinv/OOu4+D7xPOSqTA/XP+B7n1NJos54Xyw/kgW
OP8gWJ7RQVdrpfAFFR2HJbeWPzZkZnBo4fVfPyVV2yE9DQR+24Pt19FyEGuS
mWIQ/N3e7+LEmH/KGnD+DoemR8d/qMP5XifYbWdfVXfYIL1N91TOD/st5j8O
paxSdxAHy/+C87d6bbCYU/kHzjdP0rVjPfDHHuzvzeoOMhvF5jMl/LOH+FfD
YTtIvSWjgz/I/mYth4LlJRv+nWd22KKXt5ixRschWjVC5pwNJ5wfA+LX8MD5
/RHd/owFvJDweq4N578o3ir6+7UWnA/z75d9H7emi/E4VH/aEJB9SwMSnsrc
0HhUd/gKkg9jd/j59vUBS2UViHsXsDhU3/9xyzha0eFl7ePs82uYHd4vWq9w
tkIBwtdhcgh5e/njjIOycH4NSH02gu+65uhyhgoZuH53EH+HtMMN3ttiqdtY
4XxwOBmzw/kt4rWsmcc4IenIUAbi/mlcDvK7FuxL7ZOFpMv/XBD1EnKQ+GcW
cHgF8r+2CsTd2QIQcz+rOASD3SngEHhLuiZxkyokvWoKOjT8tio4l6EGMa9e
EBKe6urw9Pg8S/vb9LkaDmDnFQtBzH+t4aAB0u8p4uADSh9TtRzetOV2G/0W
dcjI/9B6MkTboRJk/2kxB5Eer1csW7Qd+kDxMUECHn9gd0dIw/ngaMiRgfPB
8dMs62BqszdoWqKOg0jlpJKzKXIQ/wjrQMLZW8ZBfvkLD7372g7tCuyqZ0yk
4fkVxjcH69eC86XmxWmenqDpsFZIhy+9TsZh+gT+KjNvTYf7oHAulIXzwfEW
IQ/nw/L/BpD7ZLQc0MsHAAWuysc=
            "]]}, {
           Thickness[0.10070493454179255`]}, StripOnInput -> False]}, {
        ImageSize -> {9.926525529265255, 22.31629389788294}, BaselinePosition -> 
         Scaled[0.3178601052322368], ImageSize -> {10., 23.}, 
         PlotRange -> {{0., 9.93}, {0., 22.32}}, AspectRatio -> Automatic}], 
       TraditionalForm], None}},
   FrameStyle->Directive[
     AbsoluteThickness[0.5], 
     GrayLevel[0]],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{Automatic, Automatic},
   GridLinesStyle->Directive[
     GrayLevel[0.5], 
     Dashing[{0, Small}]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.01, 9}, {-3.4, 0.4}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]], 
          Line[CompressedData["
1:eJwVjnk4lGsfgIchRWQpZR8mja39uArxPFJJVF+hpKioSCidpIWIIlmOpCwt
tnLoROlwiuL3vkzZxjqVbIUZYxsZy2CGOOf7477u6/7v1vU4f/C0JIVCefof
//eTGx6LNp6KsbKKz9jW9V6GYLJpDodpZ9Fw+ou3ohwZYuFTeQSNdhWxnrpt
4kbJEAqJ/7yW/RaOXj7vDQ0OkSGeEHE60rRo1HapLavXW4bwtQz0m9ZJRXnj
bZm+K2UI9qx3kkAnD90sO5v188oiQqajlzGiU4K8+vfUf3aQJr4RZYH8gRIk
LXh9stZcmniRk1I5XFiKctxchz4bSBP7Lu47PmTzAanak3oG0tLEwyWlD/u9
AHUtz77JLJcilB9XS461ViC/RH3TclMpIrM2PWBYpwY1ZesukdhEJSZTio1+
xNYgZ08tvqIuldjlVcdpEdUgHeWdGaaKVIJPnXYuZdeiZ33y0mU/JYmtlvvM
o6NY6ETR5WLipSTR9GpOkjHaiArF9SPhJpJEaK3Jno3H2SjDM7Jws7kEkVv4
ds1fD9jIgV5kkWssQbSkbKfqs9ho6nz9b+u0JIjVXi4fVpl9RjXf3LT9KRJE
LfXWOorKF2S8v/30+yoKoWrZodz46SsqkdNJCjpCIQpeRXf4rmtHlsGFj14p
LcCQ8lDsnpPtSHzjp/Qu8TwwLu+xMkhqR/d9KpdN9c5Dxja5TI6oHXWUmIdk
Fc1DYk3sGdePHcjd1sDY8Mg8XOb8MWZ7rAtpzIgUW3J+QbpcXYTSzm6kxbrG
KXOcAyvL68fC3LvRlmJnrj2ag05/Y9PRoG7UUqwPo0ZzsKolhsd60Y1iYzOS
rkjOwb0UB7s7ij3oLlvmY8ybWYjQb1BY6OhBPb0y3AzVWfBCzan8ixx0xAvl
t4yIgJI1VdoRw0Gn2J6TNp0iSJHS7Kx9xkFrAmx3fqoVQXXNGe28rxwUnD7p
Q8kVgYHTXNZpcy5y67U6u9tTBAPejJffJfoQxUXzwfKuGfBJDClvSuChtUEj
7su6pkFSmPUD8ngozp8+/aB+GtIOV1NeVfDQsdBlv4zLp6FWU8UmbpKHsu8b
Lo5MnwbjP3Or7Fz6UTpZqCHwmAb+e3ZThc4AOsv4524sfwr8+ww5RQWD6IA5
o8dPdgq63dsWkzWDqMPh95nkWSE4fruzrp47iL7LHHjTzBfC1rr+q33qQ+jr
TF7Z741CoBY+V1SNGkL3NocuvvBACCnBulZBx4eRQnOsz9bVQiBV1FLNFEdQ
Z5h9fqTDJMjq3mL82CpAtuX29GPMcajedm/9jZ0CNLfC8cnzknGIdHm6Reug
AGWPlywWFYyDZMI726PnBKiFO3W7LHUcxPN8r9YnAlTzPK3r/flxGO50zm2U
HEOtg14Ot7TGgZXCMCRYY4jvftBNFDoG8Yp1RpknJlDUsF//bncBlGzRKt7n
P4HaFeejFzkLgOt+Hs1dn0AO+51mWPYCsMhXcTqc/F876CtcMhPAgN2xEPmG
CXTkwzax4QoB2ESMNF61mETzgWaVhx+PwoxwWeBBVSE6eE1jR2TsT/DocAIq
awoZJC/eezuVD7KPevwC2qaQ+UDU3RUxfHjj6q/5gzeFIi8+O/smmA/U9qir
pRLTaGSBYCud4MOzb6WbA7ZMI1ocl3WawQfeF1ru96xpFBlvaXbo3TD4NPET
Sq7OoJhNqR9ne4cg4OMtj/MMMdJwimc+dxkEbe6uRVObxWhKaJdE7h2EOskl
L4KxGH1hapT2bR8EfRw3Fn1EjCwgiLdr7SC0lT4IexYjRkrpF9rOSQ6C9euc
p22jYpTsR6OaFQyA0qPqdpt3s+gBI4mRJzcAhReWOq6y+4Ws+VaFNp08YKWp
XM0/9AvdHc0iA1t4wGOqp28/9Qs5qr28+qqaB+pqhsO+ob/QzstvCbNiHtwi
d0aQxb9Q923N+tx4HhxSDv3bR28eWUisVx7azgPx32MqZbPzqKfJspn5ug8y
r58b2nCYgpuG5KWcMriwgVgyE+VGweyC3CwihQuEVK70D08KVug38910jwvd
cVxa3AUKVj26zE8/nAvaGW6HB6MpuF7JPWP3KS6kMfczMz9QsM2O4OJQQy4k
yv/2VFlPAqt+ceEmvOVAePrcgUm+BJbz8vE80NMLFHY3/nCNiitm2oJfnOuB
NZfOXHEyksb2pqnl1ordwBUmH5IrW4S9J6cibgi6YE+fT0hiwGL8gnrDr/VH
B+zjJhhra8tivw31LXT1dhiq9AirzpfDqeGjNQHZ32Cd0lctm+PyWPWCPPuk
WSvIIuHJzgkFvDByhPFR9ivYjrhO6zkr4sd/JoZkcz7Dt4pTEq4mSjhzK7XO
8Tsbiu8w3WlCJfyC80YyjMKGM9KB3Q0NyvjuHlub5tUt4HnxevHSNBVs1xbd
0undDOu9jBscTi7HqsN1lOryJmhUNpELNFuB5Wfyjx1Z3gTvC8IfmVBVsdP5
VC8DyUa4LmH0P1aXKl7HYu5nt9WDbOe13f5FK3F31ubJnDoW9OXoJqUHr8Id
UzfXHeiugyQDNakSZzWcPZA7GjFWCwlpZ6pO0tTx08ExhSRaLbgmuTUs7VfH
RTzbva+O18DMjuei9HINXKVyqPB+WjVw+rZfqYjSxG6O8cMGI1WQZblRo/6k
FlZvjjyYbVEF+bcDlbzWamOBOsoeevoJopw97alCbey0YD23XP4TmHZm5kXV
62AL6xMu4ssfIcXwUX69PQ1vs+vbMjjGhFAiLsW+hIYpG+80sryZsFfD+Xnt
al2ssrU1uHWgEqz9q44qReti87H4/ZSgSkjX9FjNEuriHSEbr5tIVMLqyj8f
7juqhxt+E1uvTKmAhLUVRi3lenj/HeVznqYVcGZCqrnGiI7felbof24gwaNw
nBb9Bx3vn2U+0vqdBN9wx7k99+j4nYL9ldgAEgIdi1qX3qdj30WfH8+eJ+GO
MDA+4SEdh+lllrX7klBgJppNfkLHVYpyxx6fIUFELnzN+YuObSIdZk1cSUho
WRrHrKLjLBsPqwhrEtKy/bwja+g4wn/blBiRkH2pwWZ3HR0H3SyduGhFwj+q
CeK6Bjq2tnYBTwsSOl1VvNlf6LikcnnyblMSGBw1m14OHeeqBW/VMSRhQ9E1
7Wd9dKxPjFs/YpBgfrtDdLqfjmtr+v9YuYYEB8aT14NDdHwuSkqkSCfh4jma
9tgYHTclK8wv0iIheNtN0ZsJOnZXvWF4W4OE2/K9ny8J//tL70ihqpOQ8io7
ZmaGjn9oqdlIrCQhK0zKq1RMx8LdX0LCVpDw14HT24Pn6NhjaMvcggoJRXqf
tKzm6Zhlsr48VJmE8ok1ooUFOtayzqtcUCThX3WRKWo=
           "]]}, 
         "Charting`Private`Tag$29135#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 1]], 
          Line[CompressedData["
1:eJwdlXk41Gsfh2eQZMtSjn0bS7ZIWoieJ5FIEaJXm1R0kCiSqFRKQgdHcjhZ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           "]]}, 
         "Charting`Private`Tag$29135#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, 
      BaseStyle -> {FontFamily -> "LM Roman 12", FontSize -> 17}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         Graphics[{
           Thickness[0.5025125628140703]}, {
          ImageSize -> {1.9925280199252802`, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {2., 23.}, PlotRange -> {{0., 1.99}, {0., 22.32}}, 
           AspectRatio -> Automatic}], None}, {
         Graphics[{
           Thickness[0.10070493454179255`], 
           Style[{
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGYC4juasmv+Fys4/AcBeW0HGF9HUf5LjpmOwxkw
kHOIDwlSX6Cp66D+SeXlrExpOP+Ba7zjrI0ScL6JMRBMFoXo69FxmAkCO4Uc
zl8Ne6NfreXAAAIOQg5zFinv/OOu4+D7xPOSqTA/XP+B7n1NJos54Xyw/kgW
OP8gWJ7RQVdrpfAFFR2HJbeWPzZkZnBo4fVfPyVV2yE9DQR+24Pt19FyEGuS
mWIQ/N3e7+LEmH/KGnD+DoemR8d/qMP5XifYbWdfVXfYIL1N91TOD/st5j8O
paxSdxAHy/+C87d6bbCYU/kHzjdP0rVjPfDHHuzvzeoOMhvF5jMl/LOH+FfD
YTtIvSWjgz/I/mYth4LlJRv+nWd22KKXt5ixRschWjVC5pwNJ5wfA+LX8MD5
/RHd/owFvJDweq4N578o3ir6+7UWnA/z75d9H7emi/E4VH/aEJB9SwMSnsrc
0HhUd/gKkg9jd/j59vUBS2UViHsXsDhU3/9xyzha0eFl7ePs82uYHd4vWq9w
tkIBwtdhcgh5e/njjIOycH4NSH02gu+65uhyhgoZuH53EH+HtMMN3ttiqdtY
4XxwOBmzw/kt4rWsmcc4IenIUAbi/mlcDvK7FuxL7ZOFpMv/XBD1EnKQ+GcW
cHgF8r+2CsTd2QIQcz+rOASD3SngEHhLuiZxkyokvWoKOjT8tio4l6EGMa9e
EBKe6urw9Pg8S/vb9LkaDmDnFQtBzH+t4aAB0u8p4uADSh9TtRzetOV2G/0W
dcjI/9B6MkTboRJk/2kxB5Eer1csW7Qd+kDxMUECHn9gd0dIw/ngaMiRgfPB
8dMs62BqszdoWqKOg0jlpJKzKXIQ/wjrQMLZW8ZBfvkLD7372g7tCuyqZ0yk
4fkVxjcH69eC86XmxWmenqDpsFZIhy+9TsZh+gT+KjNvTYf7oHAulIXzwfEW
IQ/nw/L/BpD7ZLQc0MsHAAWuysc=
              "]]}, 
            Thickness[0.10070493454179255`]]}, {
          ImageSize -> {9.926525529265255, 22.31629389788294}, 
           BaselinePosition -> Scaled[0.3178601052322368], 
           ImageSize -> {10., 23.}, PlotRange -> {{0., 9.93}, {0., 22.32}}, 
           AspectRatio -> Automatic}], None}}, FrameStyle -> Directive[
        AbsoluteThickness[0.5], 
        GrayLevel[0]], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
        GrayLevel[0.5], 
        Dashing[{0, Small}]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{-0.01, 9}, {-3.4, 0.4}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "LM Roman 12", FontSize -> 17, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0.5, 0, 0.5]], 
        Directive[FontFamily -> "LM Roman 12", FontSize -> 17, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}], 
         RGBColor[1, 0, 1]]}, {
        Graphics[{
          Thickness[0.0326477309826967], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGInIGYCYtc1R5cz3JB1COcUazfOV3KA8avv/7hlXK3k
sCPYKuL/cVkHd5D4CiWH1DQQQPBFKieVnGVB46vIOihfexTMMEfJwcQYCC5L
wfnqn1RezjopAecr7FqwL/WdOFw/mH9OHNW8JQh+Fchd2ph85wnNQmlRCP7e
/Jq3M1WVHFoV2FXPTBF3uO8a7zhLUckhSjVC5tweBH8mGEhAaEklh4Pd+5pM
mCUdVn57WXHmgyKczx8bcN9oOYKfDg4HRYi+nRIOD0DmGSpC6IkSDitA+gUU
HbZ6bbCYU8njsFZIhy+9TggSHsbsEPdmKTrIbBSbz6TADgn/fkWHwuUlG/7x
szuAlS1G8BlAYAOCLwwKlyeKDs3itayZbBxw/yy/tfyxoTM3nN8ClueB8+eA
3HsTkw+LfxR+vZIDjyOf14yVPPDw/r7v49b0a9xwPsw+GB/s350cDv9BYL6S
w3Xe22KpZhzw+L4B5rPA+WD1P//Yw/jiTTJTDIJ/28PMe1H7OPu8zi9U/pqf
cL5Fkq4d64HvGHxYeoDxYf6FxNtPOB9mH4r8MwZ4+IDd/43B4ewZIPijCPUP
IyQ9TFeExGcxO0TfMn5I+ljMDonXBD6I/GZ2B/sSx9rTd3gduEHh+ZIDzo8A
pcc/nHA+RB+XQ29Etz9jAZ9DASi+z3M5HACZq8zvAHLGGR9Jh9uasmv+H1aA
iD+Wcni/aL3C2R+KkHiQkIGnZ3C6i5OF+wcsv0MWnj9g+R2szg/Bh6UHAAWN
qrc=
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYAJSjNCxZiR+MSKE8OmhZnE2EVPN1PLLwCh
NgKP
             "], CompressedData["
1:eJx1lGtIFFEUxzcNY7+k+MiwHd3ZmVl3I1LWR1lWx9K0pXB1pSKysnwkPQxK
stIwyowsMg3bVQvTDxmuFaQ9BM2SSEtDE8VENHx88EVqUktatnfuzr0UeOAy
/Gbm/s8595xz2cNpsUmOMplsiW0ZbcvBtrzuH9B+NGjBJd4woPvJwfzkeGNI
hRaCQ+tji8LUhHc2L9tUkq7G7y9R9l/9yK09nLLbuYIzbVdYwvVpmZPmIMp7
5CtyA/wob8u/7JrsZecgNfRpGcuCUQmH4mJ9y+Q8OKO4IpVYZ4QjPFX+RNnW
szjLkLVzWF+vhAsD1t6AKg6qXdcsT7lIWdxXSZnrHjTKLEocxzMOIi3vHsqa
lbCr4/b+P448VP4YzWg1sJAY37fdMUPAfp6y0N61e8JvTgCT2WYhHOGRhAfd
gdE84ay5Dac+XeP//X6LsscN/djSGh5ieldlJswI2P9KDu4i3S/ekBe6oy7Z
gQOfurKGpLXeEIDsuwr/Z2Ugvel5hPmeChaQDTD4fZQK4iY7p01vGJxXIbso
i/ULpyye12bKon8di/0/ZrB/joXZhunalCIGn78nC7+R/y2UDWg/Sznazq3I
FCx+tirI+Uos6ldQFvtngQULiqtfAV8jDoYVx6gIi78d58Ad5TGswPXJ5sl3
sW49lHG9BKJvQOdeQNmU73w+uIqyqNdIGT/tdbLa938WwHeGHy2WM/ChaWt1
ar8AgSgPI+VM1G/HGNCjvu8SyPlK+hKL85ZAWeyTEt7ul4GjaVM5LXG8vT8Y
UKB59udJ/SWeuHoiT7fRm8SrQ/EUCnh+hwVIRTqzAs53XCD9WFrOvZpPURMe
3Ov5oiPbl3DU6yxm/XsNYayjgTu5Ofs6SymPna71mBvnCYs6jTwMof7/pgEH
+XWfIyd5+IXumyENNNe9vOnkIuWhgaRkmznxYBbz1JD7QGIezW0f5bNoDuo5
+xxpyHyL8+WuJSzdXxLXrLO+TdRroQTptHDw//34F6IOWFY=
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYAJSjNCxZiR+MSKE8OmhZnE2EVPN1PLLwCh
NgKP
             "], CompressedData["
1:eJx1lHss1WEYx4/LNH8oM6bm/I50fof4ndvvcJxWzMOm2zLCmrU0ipAiKyvF
0kVtaN3cman+0BZhucTQRYYQpiQMSUsuhQ7ZJJ33/M5532nzbO/effb+fs/z
Ps/3eR+7Y7H+4UY8Hs9AswI0y1CzBm0SQxULLJgH+40ofguhvcmrNEqgAFe3
Bv8sT3vMB1o3uOfH28O3k8xithnh8dAHfS4/Wcyt2u/Fa8+7GMyXl3eeeddK
2DJ9/6RxpY6V9lAmGr9WOOMEIYH+DkWmNIwHWdf0jDpBQ2ziTO5XIebZh2Vb
O/vXZx6ybiH49tw98veLE1waWRpwfiKEsOCh3UabGczWme9NI70IXzfzLcvw
ZmDIkSpZfSYEFapDKAM+yI8RDZWqpddhkwzn54KIu+c+MXR/ODQtWxaBi7PG
eiWYk1C+E1LM2njbZGvPtxMuRfn7yODggEaYeRH8WYwfLaiQQHauxj4JoFwa
88igQAK2dUWN4VIBdCBLl8CekuZi3hIFycbNt1mVBFaRjVCgRPf/LIbAmd65
nFcUV1/J+qzVb5jBHILy7Cc8fbbKarmd4eI/pSDjZsrh3noG1I1zVRFZFPAL
jzq2lzOwguJ7EPZD/9sR9tWx2M5Wfaqa4fLo4OP66lnr302MuQaujrXkiKHE
QrwxYpgPmXc2XXSdIhx+QmMmUrBMuHeuc5wPOahuW2T4XFvPOMKcXjLsf6F2
IHXFSo6Z04uwdhMTdtaaXFd/PqjR/0o5OMzT3/NMKahAernJuTgBhBNRv0VT
8KvcLzpPJcf11fvXc5e2L2SYI2NnU9pc9PelwNg01fb4D6muPyiufm+lWH89
T984nabYJcD3VaDtvoh7nx5yiEJ+1br+9JLjfrRBeiUTdk8Ieqw0YzHHlaQN
RpYTvoL6r4XldCsgPIn6ZorGPIbe6UsaXiRROyLesGCI8oihuXnTyEJr3fNb
JuY0l2c9q9OVBpRmbi2L54Ge6b6xAN4Q4fNN1d65DUJOj2YWv++PFvOeXX2E
9fNLz8UTe6WrcyzkIz9tQvh/Pv4DNCFyaA==
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWaBsBiifAY3NCJVnxsPGpZda5gyUXlq7AQBR
QgJn
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYCYv7YgPtG6koOfRHd/owb2BxQ+ewO/8FA0eFF
7ePs82/YHVZ+e1lx5oGiA7cjn9cMTQ6H6vs/bhlzKzj4P/G8ZCrM7fDANd5x
1kVFh16Q/g+8Dt02nrvSmJQctnptsJhjyQc3/wwI9CD4S24tf2zYzA/np6cB
gZuAQ/nhba4z3yo69IPMmyDgsCe/5u3Mowg+AwhsQPCdJzQLpa1SdFD/pPJy
VidUfauiw0wQiBRwiFGNkDk3R96BB+T+TB6H+yD3fpSHqF8p6LBWSIcv/Z+8
g/uao8sZfiD44GCIF3I40L2vyWSxPMS+DUIOrQrsqmdMEHywv87Iwfk1oPDJ
loPrh/Fh5sP4YP8+E3RwBYlXyDkcBNuD4FeC1HULws2HuX89yH1x0nD/tYPc
IyIN9//2YKuI/+zS8PBZA1J/TwrOl9+1YF9qH4L/pi2320haCh7+MD4sfmB8
cLg38EHCI1nKYSlI3pkP4s/9Ug4RoHD+w+tgYgwEwXIOMhvF5jMpcDuIVE4q
OXsEap4zB1w/OH38ZIebD/E/gg9Ln6jyrHD3Fy4v2fCPnxXuPxgf5n8YHxY+
diWOtadlWOHhB/EPKzx8weF3ktNhB0j/cqj7H7Chxqc9E5wPDr8CRrh+cH64
zABPHzA+LP3A+LD0BdOPkt6A5q9B44Pj5Zi8w5d9H7emT2NzCHl7+eOMg/IO
AWDz2ODpG+Z+cDqLgOVfVocZoHRSqQjVzwrJX2sV4eEDy18wPiz/wfiw/AkL
f/TyAwA0IdF3
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4gjx7RcZzpk6+D/xvGQqzOCAwg9mcNiol7eY
8Yypw4HufU0myQwOf7+VPpiz0dThOu9tsVQzRgfVJ83zzs4yceBy5POakcnp
4HOC3XZ2qInDWiEdvvR5QnD+GRDoEYfzZ4JApIJDSuwdN2YPU4dwTrF243ol
hwnBJSrT15s6uExoFkqzUobbD5bPV4a7z8QYCIoRfPc1R5czdCD4KtceBTPM
UXb4svNW19+jpg4fFq1XOLtDGe5+GL/H6xWLyUQEf8YE/iozbSj/hZLDNBBf
2tThtqbsmv+HlRy2mP84lMJl4uAMcl+XAsS8i8YOMaoRMudipOF8mH9h/LMg
fo6Ag8y8OM3TE2DhxQoJj6WmDjPAAfLPHszfiuDD/IPOh8UXAIpzw0g=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4vrfVgXnflg6xKhGyJyLkXaA8UPeXv44o1HG
YcZMINhp6bBWSIcvfZ6sg9cJdtvZrgj+tAn8VWa7LeD851na36bHWjj0RnT7
MxrIOBiDgYVDiwK76pkQaYct5j8OpXAh1DOAQIM5nO/Q9Oj4jGwEX2LqFc4M
JQR/QnCJyvT3Zg4Huvc1mTyWcXiSuPCayXkzh/Q0IHgm7VCwpvt2xgIzB/c1
R5czVEg58LipljJ1mTnMAvnjpgScHwTy30EEH6JewiEl9o4b8wwzBzcQP0LC
gdd//ZTUFQj+wbbl4acOIfgGWiuFLxxB6DcBefeymUPV/R+3jL0lIf55beYw
HWy/FMS/AuYOb9pyu412yzj4gMIzFcEHh88sBP+G0CfH88vMHeR3LdiX+k4a
zgfLWyP46p9UXs5aKeUQo+D4MXkOVD0flN9jDvEvo6TDn2+lD+Ykmjv0geKn
QMwBFGxpYuYO1SD3rhZ0iBDffpGBz9yhHxx/gg4rXnjo/Wc0dxCunFRyNkUA
le+C4Ps+8bxkKswPCS8Nc4eS5SUb/vXzQcLLCcGHhDeCD1Y/w9zhDAjoCDjU
gdLfCnNIODkIQsLnqjkkff4RhrrXwmEdKD3IQeNHwgLiXz0Jh+ug8FCzgISP
tCTEPA0Lh4Og9OIs6VCyVfT3aT0LiH09kg7LQe5PtIDHD1j/NAuHFJA9y6Qd
kkHp4YaFwwPXeMdZE2Ug+mQs4fEDDk9HBB+sPgLBB6uvsYTo3yjjoPGWd5/B
TEtI/ghA6N8ebBXxn13G4ZZ0TaKRqSXcPTA+xH4Efw3I//ck4fZB4kcSkh5b
EHx7UPrbjeDD8veXfR+3potJOaDnfwAU8azn
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4j/fSh/MOWjjcAYEesQdYPwHrvGOsyZKOUjM
i9M8vQDKN5RzONK2PPyUko3D+0XrFc7+UHB4krjwmsl+a4dwTrF243wlhy87
b3X9ZbV2+ACS36Hs0OP1isXkoRWcD7bnDIJ/XeiT4/ljVg4q1x4FM8xB8N3X
HF3O0IHgC8QG3DcqR/Ah9ilD7L9v5bBWSIcv3U7ZYYte3mLGP9YO90HuVVR0
sKmMWGFqawPhF8rA+TD/wvhzZgLBTR6HKRP4q8y8rR1MjEGABUI/tnJoFq9l
zXRjdKj/bVVw7oSVA1i6mAHungPd+5pMkhF8/yeel0yFEfz/IFD/3x7m/xkg
+2b+s4eFD4y//IWH3n9Gazj/y4aA7Fnp1lD3MjmkxN5xY66wdpDeKDafSYHZ
gcd//ZTUDhuHFpD72Hjg8femLbfbaLewA3r8AgDIS+aa
             "]]}, 
           Thickness[0.0326477309826967]]}, {
         ImageSize -> {61.2504707347447, 24.514789539227895`}, 
          ImageSize -> {30.62523536737235, 12.257394769613947`}, 
          BaselinePosition -> Scaled[0.3153626326466916], 
          ImageSize -> {31., 13.}, 
          PlotRange -> {{0., 30.630000000000003`}, {0., 12.26}}, AspectRatio -> 
          Automatic}], 
        Graphics[{
          Thickness[0.0326477309826967], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGInIGYCYtc1R5cz3JB1COcUazfOV3KA8avv/7hlXK3k
sCPYKuL/cVkHd5D4CiWH1DQQQPBFKieVnGVB46vIOihfexTMMEfJwcQYCC5L
wfnqn1RezjopAecr7FqwL/WdOFw/mH9OHNW8JQh+Fchd2ph85wnNQmlRCP7e
/Jq3M1WVHFoV2FXPTBF3uO8a7zhLUckhSjVC5tweBH8mGEhAaEklh4Pd+5pM
mCUdVn57WXHmgyKczx8bcN9oOYKfDg4HRYi+nRIOD0DmGSpC6IkSDitA+gUU
HbZ6bbCYU8njsFZIhy+9TggSHsbsEPdmKTrIbBSbz6TADgn/fkWHwuUlG/7x
szuAlS1G8BlAYAOCLwwKlyeKDs3itayZbBxw/yy/tfyxoTM3nN8ClueB8+eA
3HsTkw+LfxR+vZIDjyOf14yVPPDw/r7v49b0a9xwPsw+GB/s350cDv9BYL6S
w3Xe22KpZhzw+L4B5rPA+WD1P//Yw/jiTTJTDIJ/28PMe1H7OPu8zi9U/pqf
cL5Fkq4d64HvGHxYeoDxYf6FxNtPOB9mH4r8MwZ4+IDd/43B4ewZIPijCPUP
IyQ9TFeExGcxO0TfMn5I+ljMDonXBD6I/GZ2B/sSx9rTd3gduEHh+ZIDzo8A
pcc/nHA+RB+XQ29Etz9jAZ9DASi+z3M5HACZq8zvAHLGGR9Jh9uasmv+H1aA
iD+Wcni/aL3C2R+KkHiQkIGnZ3C6i5OF+wcsv0MWnj9g+R2szg/Bh6UHAAWN
qrc=
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYAJSjNCxZiR+MSKE8OmhZnE2EVPN1PLLwCh
NgKP
             "], CompressedData["
1:eJx1lGtIFFEUxzcNY7+k+MiwHd3ZmVl3I1LWR1lWx9K0pXB1pSKysnwkPQxK
stIwyowsMg3bVQvTDxmuFaQ9BM2SSEtDE8VENHx88EVqUktatnfuzr0UeOAy
/Gbm/s8595xz2cNpsUmOMplsiW0ZbcvBtrzuH9B+NGjBJd4woPvJwfzkeGNI
hRaCQ+tji8LUhHc2L9tUkq7G7y9R9l/9yK09nLLbuYIzbVdYwvVpmZPmIMp7
5CtyA/wob8u/7JrsZecgNfRpGcuCUQmH4mJ9y+Q8OKO4IpVYZ4QjPFX+RNnW
szjLkLVzWF+vhAsD1t6AKg6qXdcsT7lIWdxXSZnrHjTKLEocxzMOIi3vHsqa
lbCr4/b+P448VP4YzWg1sJAY37fdMUPAfp6y0N61e8JvTgCT2WYhHOGRhAfd
gdE84ay5Dac+XeP//X6LsscN/djSGh5ieldlJswI2P9KDu4i3S/ekBe6oy7Z
gQOfurKGpLXeEIDsuwr/Z2Ugvel5hPmeChaQDTD4fZQK4iY7p01vGJxXIbso
i/ULpyye12bKon8di/0/ZrB/joXZhunalCIGn78nC7+R/y2UDWg/Sznazq3I
FCx+tirI+Uos6ldQFvtngQULiqtfAV8jDoYVx6gIi78d58Ad5TGswPXJ5sl3
sW49lHG9BKJvQOdeQNmU73w+uIqyqNdIGT/tdbLa938WwHeGHy2WM/ChaWt1
ar8AgSgPI+VM1G/HGNCjvu8SyPlK+hKL85ZAWeyTEt7ul4GjaVM5LXG8vT8Y
UKB59udJ/SWeuHoiT7fRm8SrQ/EUCnh+hwVIRTqzAs53XCD9WFrOvZpPURMe
3Ov5oiPbl3DU6yxm/XsNYayjgTu5Ofs6SymPna71mBvnCYs6jTwMof7/pgEH
+XWfIyd5+IXumyENNNe9vOnkIuWhgaRkmznxYBbz1JD7QGIezW0f5bNoDuo5
+xxpyHyL8+WuJSzdXxLXrLO+TdRroQTptHDw//34F6IOWFY=
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYAJSjNCxZiR+MSKE8OmhZnE2EVPN1PLLwCh
NgKP
             "], CompressedData["
1:eJx1lHss1WEYx4/LNH8oM6bm/I50fof4ndvvcJxWzMOm2zLCmrU0ipAiKyvF
0kVtaN3cman+0BZhucTQRYYQpiQMSUsuhQ7ZJJ33/M5532nzbO/effb+fs/z
Ps/3eR+7Y7H+4UY8Hs9AswI0y1CzBm0SQxULLJgH+40ofguhvcmrNEqgAFe3
Bv8sT3vMB1o3uOfH28O3k8xithnh8dAHfS4/Wcyt2u/Fa8+7GMyXl3eeeddK
2DJ9/6RxpY6V9lAmGr9WOOMEIYH+DkWmNIwHWdf0jDpBQ2ziTO5XIebZh2Vb
O/vXZx6ybiH49tw98veLE1waWRpwfiKEsOCh3UabGczWme9NI70IXzfzLcvw
ZmDIkSpZfSYEFapDKAM+yI8RDZWqpddhkwzn54KIu+c+MXR/ODQtWxaBi7PG
eiWYk1C+E1LM2njbZGvPtxMuRfn7yODggEaYeRH8WYwfLaiQQHauxj4JoFwa
88igQAK2dUWN4VIBdCBLl8CekuZi3hIFycbNt1mVBFaRjVCgRPf/LIbAmd65
nFcUV1/J+qzVb5jBHILy7Cc8fbbKarmd4eI/pSDjZsrh3noG1I1zVRFZFPAL
jzq2lzOwguJ7EPZD/9sR9tWx2M5Wfaqa4fLo4OP66lnr302MuQaujrXkiKHE
QrwxYpgPmXc2XXSdIhx+QmMmUrBMuHeuc5wPOahuW2T4XFvPOMKcXjLsf6F2
IHXFSo6Z04uwdhMTdtaaXFd/PqjR/0o5OMzT3/NMKahAernJuTgBhBNRv0VT
8KvcLzpPJcf11fvXc5e2L2SYI2NnU9pc9PelwNg01fb4D6muPyiufm+lWH89
T984nabYJcD3VaDtvoh7nx5yiEJ+1br+9JLjfrRBeiUTdk8Ieqw0YzHHlaQN
RpYTvoL6r4XldCsgPIn6ZorGPIbe6UsaXiRROyLesGCI8oihuXnTyEJr3fNb
JuY0l2c9q9OVBpRmbi2L54Ge6b6xAN4Q4fNN1d65DUJOj2YWv++PFvOeXX2E
9fNLz8UTe6WrcyzkIz9tQvh/Pv4DNCFyaA==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYCYv7YgPtG6koO9iWOtafnMDrA+KfPAAEPk8Oe
/Jq3M1mVHPyfeF4ynczkUH54m+vMt4pw/lohHb70ewh+9f0ft4xvKzo0i9ey
ZrZB1a9VdChYXrLh33lGh/eL1iuc5VB0MDAGgs1/7afPBIKb8g5nwOC3/Y5g
q4j/6nJw/lkQpSMD53/Z93Frepm0w3avDRZzKhkcYPwY1QiZczbMcL7MRrH5
TAnMDge69zWZNEs7cDvyec14yeEAMV/W4QbvbbHUbzxQeVmHFpB7j/E6/P0P
BPvlHEDUf3kBB/c1R5czeCjA+eDwCUfwZ4Dc/xPBF66cVHI2RNHBFhSeMvyQ
cNRRhNrHBwnPowoOqWlAoIbg7we5I5kHzjcBhY8xt0M4p1i78X8FaPhyQfj2
inA+ODw7EHywO94rQvyVzA3nv6h9nH1+DS+cfxAsLwCPD/VPKi9nvYS630UB
zncF+f+GDJwP0Sfp0B/R7c9YwA3nF4LjlwXOB8e/G4PDdlB4s0s7zD8xeUn2
sh/2b9pyu42k5eB85WuPghl8FOF8WPoDx6MYIj3C0icA/bJDSw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJDIGYC4hZe//VTXNUceBz5vGasZHZA50tMvcKZ4aTm
8GXfx63pYSwOMybwV5lxI/gvsrS/Tb+rCuenxN5xY76h6sAABlD1p1UdYlQj
ZM7ZMDtk5n9oPTlF1cHEGAg2/7dn4eyST/ZTdTgDBr/tf719fcDysQqcH3hL
uiaxCJM/YyYI/Ifzm8VrWTPdGBxgfPVPKi9ncTI67HBoenS8QsXhRe3j7PM5
jA5mNnuDpjWqOICsN/7MCDFXR83hTVtut5G1mMOJXTt62QzUIO4LFnPQVZT/
kmOm5uCx5uhyhgoEH+zfaWjyP8Qg7vqp6vDANd5x1kcxhwyQf6+oOtTc/3HL
+LWYg9zyFx569SoObQrsqme2iEHCx1vFQWHXgn2p68QcfoL8r6zioAFy/0oE
H2yfGIIPdu9uUbh+GH+jXt5ixhoEX7TH6xXLFQQ/ISRIfcFLFYcdwVYR/5eL
Ovz9VvpgjqCqQ19Etz/jBAQ/DQTcEHxI+Ig6GGitFL7AouowC+TPmyIOK769
rDgzQRkS/m1MDu6gcOhQdvgPBoyQcGhUdihcXrLhXz+Cnw4y/xkDnL/Fa4PF
nJ+/7SHxoeIw/8TkJdnLftg3shztN7yOxg9XhfMfRYhvv7gAGL4vmn5Ns/xt
D0tv66W36Z7K+WsPTp+yag5Lbi1/bHiYAZ6+t4Psq8RM7wC7U1tO
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4gjx7RcZzpk6+D/xvGQqzOCAwg9mcNiol7eY
8Yypw4HufU0myQwOf7+VPpiz0dThOu9tsVQzRgfVJ83zzs4yceBy5POakcnp
4HOC3XZ2qInDWiEdvvR5QnD+GRDoEYfzZ4JApIJDSuwdN2YPU4dwTrF243ol
hwnBJSrT15s6uExoFkqzUobbD5bPV4a7z8QYCIoRfPc1R5czdCD4KtceBTPM
UXb4svNW19+jpg4fFq1XOLtDGe5+GL/H6xWLyUQEf8YE/iozbSj/hZLDNBBf
2tThtqbsmv+HlRy2mP84lMJl4uAMcl+XAsS8i8YOMaoRMudipOF8mH9h/LMg
fo6Ag8y8OM3TE2DhxQoJj6WmDjPAAfLPHszfiuDD/IPOh8UXAIpzw0g=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4vrfVgXnflg6xKhGyJyLkXaA8UPeXv44o1HG
YcZMINhp6bBWSIcvfZ6sg9cJdtvZrgj+tAn8VWa7LeD851na36bHWjj0RnT7
MxrIOBiDgYVDiwK76pkQaYct5j8OpXAh1DOAQIM5nO/Q9Oj4jGwEX2LqFc4M
JQR/QnCJyvT3Zg4Huvc1mTyWcXiSuPCayXkzh/Q0IHgm7VCwpvt2xgIzB/c1
R5czVEg58LipljJ1mTnMAvnjpgScHwTy30EEH6JewiEl9o4b8wwzBzcQP0LC
gdd//ZTUFQj+wbbl4acOIfgGWiuFLxxB6DcBefeymUPV/R+3jL0lIf55beYw
HWy/FMS/AuYOb9pyu412yzj4gMIzFcEHh88sBP+G0CfH88vMHeR3LdiX+k4a
zgfLWyP46p9UXs5aKeUQo+D4MXkOVD0flN9jDvEvo6TDn2+lD+Ykmjv0geKn
QMwBFGxpYuYO1SD3rhZ0iBDffpGBz9yhHxx/gg4rXnjo/Wc0dxCunFRyNkUA
le+C4Ps+8bxkKswPCS8Nc4eS5SUb/vXzQcLLCcGHhDeCD1Y/w9zhDAjoCDjU
gdLfCnNIODkIQsLnqjkkff4RhrrXwmEdKD3IQeNHwgLiXz0Jh+ug8FCzgISP
tCTEPA0Lh4Og9OIs6VCyVfT3aT0LiH09kg7LQe5PtIDHD1j/NAuHFJA9y6Qd
kkHp4YaFwwPXeMdZE2Ug+mQs4fEDDk9HBB+sPgLBB6uvsYTo3yjjoPGWd5/B
TEtI/ghA6N8ebBXxn13G4ZZ0TaKRqSXcPTA+xH4Efw3I//ck4fZB4kcSkh5b
EHx7UPrbjeDD8veXfR+3potJOaDnfwAU8azn
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4j/fSh/MOWjjcAYEesQdYPwHrvGOsyZKOUjM
i9M8vQDKN5RzONK2PPyUko3D+0XrFc7+UHB4krjwmsl+a4dwTrF243wlhy87
b3X9ZbV2+ACS36Hs0OP1isXkoRWcD7bnDIJ/XeiT4/ljVg4q1x4FM8xB8N3X
HF3O0IHgC8QG3DcqR/Ah9ilD7L9v5bBWSIcv3U7ZYYte3mLGP9YO90HuVVR0
sKmMWGFqawPhF8rA+TD/wvhzZgLBTR6HKRP4q8y8rR1MjEGABUI/tnJoFq9l
zXRjdKj/bVVw7oSVA1i6mAHungPd+5pMkhF8/yeel0yFEfz/IFD/3x7m/xkg
+2b+s4eFD4y//IWH3n9Gazj/y4aA7Fnp1lD3MjmkxN5xY66wdpDeKDafSYHZ
gcd//ZTUDhuHFpD72Hjg8femLbfbaLewA3r8AgDIS+aa
             "]]}, 
           Thickness[0.0326477309826967]]}, {
         ImageSize -> {61.2504707347447, 24.514789539227895`}, 
          ImageSize -> {30.62523536737235, 12.257394769613947`}, 
          BaselinePosition -> Scaled[0.3153626326466916], 
          ImageSize -> {31., 13.}, 
          PlotRange -> {{0., 30.630000000000003`}, {0., 12.26}}, AspectRatio -> 
          Automatic}]}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendFunction -> (
        Framed[#, RoundingRadius -> 5, Background -> $CellContext`CC]& ), 
       LegendLayout -> {"Column", {Automatic, 5}}, LegendMargins -> 5]], 
     Scaled[{0.67, 0.37}], Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.762161159032185*^9, 3.762161171384923*^9}, {
   3.762161233529869*^9, 3.762161265450378*^9}, {3.7621613188488073`*^9, 
   3.762161399286997*^9}, {3.762161816599391*^9, 3.7621618560555573`*^9}, {
   3.762161982856091*^9, 3.7621620686549597`*^9}, 3.76216675458466*^9, 
   3.763117540940103*^9, {3.773637087552206*^9, 3.773637094160684*^9}, 
   3.773637194381995*^9, {3.774009490431498*^9, 3.774009550685281*^9}, 
   3.876909567210334*^9, {3.876909609562484*^9, 3.876909638240495*^9}, {
   3.8769096768994436`*^9, 3.8769097353421793`*^9}, 3.8769098748583765`*^9, {
   3.876909909684269*^9, 3.8769100328443623`*^9}, 3.8769103977656784`*^9, 
   3.8769107751180897`*^9, {3.8770655715475297`*^9, 3.8770655999628286`*^9}, 
   3.877065726117458*^9, 3.8770661052616196`*^9, 3.8770661422979097`*^9, 
   3.877611008156953*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"4a51642e-3a65-48f9-958f-5880a447a0e3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SubscriptBox["V", "q"], 
   RowBox[{"(", "0", ")"}], " ", "as", " ", "function", " ", "of", " ", "w", 
   RowBox[{"(", "\[Infinity]", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.762162080611624*^9, 3.762162090747563*^9}, {
  3.762162203705896*^9, 3.762162204938212*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7615d232-372b-48a5-9de7-fc4c97069e94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"2", "/", "\[Pi]"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           SuperscriptBox["q", "2"], 
           RowBox[{"(", 
            RowBox[{"c", "+", 
             RowBox[{"ClenshawRatChebScaled", "[", 
              RowBox[{"solcoeffs\[Alpha]", ",", 
               SuperscriptBox["q", "2"], ",", "Lscale\[Alpha]"}], "]"}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<c\>\"", ",", "\"\<\!\(\*SubscriptBox[\(V\), \(q\)]\)(0)\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.762161501184404*^9, 3.762161599687999*^9}, {
  3.762161722703726*^9, 3.7621617694228497`*^9}, {3.762162093763955*^9, 
  3.7621621141720037`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"383bc5f8-5865-40dd-99c7-c63f6c1769c5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwlk3k01H0fhm1tqCwlSsJYCi1Sr0i+39JiKXkqhWQrVMrSoxISWhCKUolQ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       "]]},
     Annotation[#, "Charting`Private`Tag$56894#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"c\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(V\\), \\(q\\)]\\)(0)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {-2, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.76216150273022*^9, 3.762161523450665*^9}, {
   3.762161562034515*^9, 3.762161601048308*^9}, {3.762161724781685*^9, 
   3.7621617328833113`*^9}, {3.76216176442117*^9, 3.762161773078677*^9}, 
   3.762162118480104*^9, 3.7631175818993998`*^9, 3.773637246501933*^9, 
   3.8776110103357525`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"033489e8-2af5-48fc-a222-1aa8ec658db8"]
}, Open  ]]
}, Closed]]
},
WindowSize->{949, 527},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"06049fa5-6ea0-43f6-a6f9-22a84775d22c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 241, 4, 70, "Subsection",ExpressionUUID->"015f58a7-782a-476b-87dd-aae5f1c2c40c"],
Cell[824, 28, 348, 5, 28, "Input",ExpressionUUID->"736211b9-c161-4727-ad4e-16ee88ccbeb7"],
Cell[1175, 35, 878, 17, 82, "Input",ExpressionUUID->"3e3b3d7d-edaf-4694-ab14-430515a961ba"],
Cell[2056, 54, 201, 4, 28, "Input",ExpressionUUID->"cdaf4f0e-0ed8-49ed-a580-af0b81f17531"]
}, Closed]],
Cell[CellGroupData[{
Cell[2294, 63, 154, 3, 38, "Subsection",ExpressionUUID->"bc273174-78c6-41ab-ab3d-4b043ebe0dd4"],
Cell[2451, 68, 1905, 52, 170, "Input",ExpressionUUID->"fce6b982-5589-47f7-acb8-d643993b6240"],
Cell[4359, 122, 729, 11, 28, "Input",ExpressionUUID->"2222fa60-28ed-459b-a714-9a6c5a04ee50"],
Cell[5091, 135, 1913, 43, 67, "Input",ExpressionUUID->"1d3487da-4dd0-4a30-be54-c97750965b04"],
Cell[7007, 180, 296, 5, 28, "Input",ExpressionUUID->"cc8762c7-9987-42bf-be97-f8b90010482b"],
Cell[7306, 187, 8992, 201, 617, "Input",ExpressionUUID->"436fee6c-1028-4992-8340-640f70c84cef"],
Cell[16301, 390, 5126, 126, 323, "Input",ExpressionUUID->"d29154b9-ae44-447d-a4f4-a6a0321157be"],
Cell[21430, 518, 297, 5, 28, "Input",ExpressionUUID->"7da62b95-950a-4f46-a1ea-f54fa2bb7da0"],
Cell[21730, 525, 1208, 26, 105, "Input",ExpressionUUID->"eef7986f-0f0e-4521-8531-2836a0561eef"]
}, Closed]],
Cell[CellGroupData[{
Cell[22975, 556, 163, 3, 38, "Subsection",ExpressionUUID->"e929357a-8a83-4825-bf20-f8cdd9bb62ef"],
Cell[23141, 561, 318, 7, 28, "Input",ExpressionUUID->"5c4593c8-08aa-4299-a53d-476b47dceffb"],
Cell[CellGroupData[{
Cell[23484, 572, 4244, 106, 223, "Input",ExpressionUUID->"69e00829-d3e9-4564-b1ea-cbe7bf7136ea"],
Cell[27731, 680, 47245, 954, 70, "Output",ExpressionUUID->"4eb9b1d4-6f9b-4a9b-9c9d-1073d821ea88"]
}, Open  ]],
Cell[74991, 1637, 318, 7, 28, "Input",ExpressionUUID->"e75016cf-e7ff-491f-bdcb-bb8042aaf684"],
Cell[CellGroupData[{
Cell[75334, 1648, 957, 24, 53, "Input",ExpressionUUID->"d7ca0c45-a47f-43a6-b6e6-2adae3581072"],
Cell[76294, 1674, 5817, 114, 70, "Output",ExpressionUUID->"a616a1b0-6608-4bc8-9e75-dcbb8d3ae4eb"]
}, Open  ]],
Cell[82126, 1791, 645, 14, 33, "Input",ExpressionUUID->"bf7b01cf-2ac5-4824-a1fd-0d0927e47287"],
Cell[CellGroupData[{
Cell[82796, 1809, 4722, 135, 282, "Input",ExpressionUUID->"fe855fc9-bfb7-4fa8-8fc9-07c85847c1a6"],
Cell[87521, 1946, 67350, 1260, 70, "Output",ExpressionUUID->"4a51642e-3a65-48f9-958f-5880a447a0e3"]
}, Open  ]],
Cell[154886, 3209, 398, 8, 30, "Input",ExpressionUUID->"7615d232-372b-48a5-9de7-fc4c97069e94"],
Cell[CellGroupData[{
Cell[155309, 3221, 1450, 41, 81, "Input",ExpressionUUID->"383bc5f8-5865-40dd-99c7-c63f6c1769c5"],
Cell[156762, 3264, 5675, 110, 70, "Output",ExpressionUUID->"033489e8-2af5-48fc-a222-1aa8ec658db8"]
}, Open  ]]
}, Closed]]
}
]
*)


